New examples and partial classification of 15-vertex triangulations of the quaternionic projective plane

Brehm and K\"uhnel (1992) constructed three 15-vertex combinatorial 8-manifolds `like the quaternionic projective plane' with symmetry groups $\mathrm{A}_5$, $\mathrm{A}_4$, and $\mathrm{S}_3$, respectively. Gorodkov (2016) proved that these three manifolds are in fact PL homeomorphic to $\mathbb{HP}^2$. Note that 15 is the minimal number of vertices of a combinatorial 8-manifold that is not PL homeomorphic to $S^8$. In the present paper we construct a lot of new 15-vertex triangulations of $\mathbb{HP}^2$. A surprising fact is that such examples are found for very different symmetry groups, including those not in any way related to the group $\mathrm{A}_5$. Namely, we find 19 triangulations with symmetry group $\mathrm{C}_7$, one triangulation with symmetry group $\mathrm{C}_6\times\mathrm{C}_2$, 14 triangulations with symmetry group $\mathrm{C}_6$, 26 triangulations with symmetry group $\mathrm{C}_5$, one new triangulation with symmetry group $\mathrm{A}_4$, and 11 new triangulations with symmetry group $\mathrm{S}_3$. Further, we obtain the following classification result. We prove that, up to isomorphism, there are exactly 75 triangulations of $\mathbb{HP}^2$ with 15 vertices and symmetry group of order at least 4: the three Brehm-K\"uhnel triangulations and the 72 new triangulations listed above. On the other hand, we show that there are plenty of triangulations with symmetry groups $\mathrm{C}_3$ and $\mathrm{C}_2$, as well as the trivial symmetry group.

==> anc/HP2_15_A4.dat <==
# Triangulations HP2_15 with symmetry group A4
#
# (C) Alexander A. Gaifullin, 2023
#
# HP2_15(A4,1) is one of the three 
# Brehm-Kuhnel triangulations.
#
# HP2_15(A4,2) is a new triangulation.
#
# Generators of symmetry group:
# (1 2)(3 5)(6 7)(8 10)(11 12)(13 15)
# (1 3 12)(2 6 8)(4 14 9)(5 10 15)(7 11 13)

# HP2_15(A4,1)
490
111110110110000
111110101110000
110101111110000
101011111110000
111111011001000
111111010101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111110101100100
101101111100100
011011111100100
111111010010100
111111001010100
111101101010100
111011101010100
101011111010100
111110010110100
111100110110100
111010110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
101010111110100
011010111110100
101001111110100
110111101001100
101111011001100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101101111100010
010111111100010
111111010010010
111110110010010
111111001010010
111110101010010
110111010110010
101111010110010
110110110110010
101110110110010
101101110110010
101011110110010
001111110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
010110111110010
100101111110010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
111101010101010
011111010101010
111100110101010
011110110101010
011011110101010
010111110101010
001111110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
001111110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
110111001010110
011111001010110
011110011010110
110111000110110
110010110110110
110110001110110
110101001110110
110010101110110
110000111110110
100010111110110
010010111110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
110000111011110
100010111011110
010010111011110
100111000111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000011111110
111111011000001
101011111100001
010111111100001
111101101010001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111110101001001
111011101001001
110111101001001
111110011001001
111011011001001
110111011001001
110101111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111110101000101
111101101000101
111011101000101
110111101000101
101111011000101
011111011000101
101101111000101
101011111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101100010101
111101010010101
110111010010101
111100110010101
101101110010101
011101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
110111100001101
111100110001101
100111101001101
101110011001101
100111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
001101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
011000011111101
100010011111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
001101100111011
001011100111011
000111100111011
101010001111011
001110001111011
110001001111011
101001001111011
011001001111011
110000011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
110010010110111
010110001110111
011001001110111
010101001110111
001101001110111
100010011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
001101100101111
010011100101111
000111100101111
111000010101111
101100001101111
100110001101111
101000011101111
011000011101111
110001100011111
011001100011111
001101100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
011000011011111
001100011011111
100010011011111
000110011011111
110001000111111
011001000111111
001101000111111
100011000111111
000111000111111
110000010111111
011000001111111
001100001111111
100010001111111
000110001111111
100000011111111
010000011111111

# HP2_15(A4,2)
490
111110110110000
101111110110000
111110101110000
110101111110000
101011111110000
111111011001000
111111010101000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111111011000100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
101011111010100
111110010110100
111100110110100
111010110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
101010111110100
011010111110100
101001111110100
101111011001100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
001111110011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101111110100010
011111110100010
101101111100010
010111111100010
111111010010010
111110110010010
101111110010010
111111001010010
111110101010010
101111100110010
110111010110010
110110110110010
100111110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
010110111110010
100101111110010
011111110001010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
101110001111010
101101001111010
110001011111010
110000111111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
001111110010110
110111001010110
011111001010110
011110011010110
110111000110110
110010110110110
110110001110110
110101001110110
110010101110110
100010111110110
010010111110110
011011110001110
001111110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111100011110
011010110011110
001110110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
100010111011110
010010111011110
100111000111110
110000110111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000101111110
011000011111110
100010011111110
100000111111110
010000111111110
111110101100001
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111110101001001
111011101001001
111110011001001
111011011001001
110111011001001
110101111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
001111100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
100011011111001
010010111111001
010001111111001
000011111111001
111011101000101
111110011000101
111101011000101
111011011000101
110111011000101
101101111000101
101011111000101
111110010100101
111110001100101
111100101100101
111010101100101
110110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
111100110001101
110111001001101
110110101001101
110101101001101
110011101001101
010111101001101
101110011001101
100111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
001101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
001111100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
001111100101011
111001010101011
101110001101011
101001011101011
011001011101011
111001100011011
101011100011011
001111100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110001011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001111000111011
110001010111011
101010001111011
001110001111011
101001001111011
011001001111011
011000011111011
100010011111011
100001011111011
010001011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
110010010110111
010110001110111
011001001110111
010101001110111
001101001110111
011000011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
001101100101111
010011100101111
000111100101111
111000010101111
101100001101111
100110001101111
101000011101111
100010011101111
110001100011111
011001100011111
001101100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
001100011011111
000110011011111
110001000111111
011001000111111
001101000111111
100011000111111
000111000111111
110000010111111
011000010111111
100010010111111
001100001111111
000110001111111
001000011111111
000010011111111



==> anc/HP2_15_C5.dat <==
# Triangulations HP2_15 with symmetry group C5
#
# (C) Alexander A. Gaifullin, 2023
#
# Generator of symmetry group:
# (1 2 3 4 5)(6 7 8 9 10)(11 12 13 14 15)

# HP2_15(C5,1)
490
110011111110000
100111111110000
111001111101000
110011111101000
111111100011000
111110110011000
111101110011000
110111110011000
101111110011000
111110011011000
111010111011000
111001111011000
110011111011000
101011111011000
111111000111000
111011100111000
011111100111000
011101110111000
010111110111000
001111110111000
111110001111000
111001101111000
110011101111000
011001111111000
010011111111000
111001111100100
011101111100100
111101110010100
101111110010100
111010111010100
111001111010100
101011111010100
100111111010100
110010111110100
100110111110100
000111111110100
111111100001100
111110110001100
111101110001100
101111110001100
111110011001100
111010111001100
110110111001100
011110111001100
101011111001100
100111111001100
001111111001100
111111000101100
111001110101100
011101110101100
111110001101100
111100011101100
111000111101100
110100111101100
011100111101100
101001111101100
001101111101100
101111010011100
111010101011100
101011101011100
101110011011100
101011011011100
100111011011100
101111000111100
111010100111100
001111010111100
111010001111100
101110001111100
111000101111100
110010101111100
011101111100010
001111111100010
101111100110010
011101110110010
001111110110010
111101001110010
110111001110010
101101101110010
011101101110010
100111101110010
011001111110010
110110111001010
011110111001010
111100011101010
111001011101010
110011011101010
110100111101010
011100111101010
110010111101010
100011111101010
111101010011010
110111001011010
111100011011010
111001011011010
011010111011010
001011111011010
111101000111010
110111000111010
101011100111010
011101010111010
011100110111010
001011110111010
111100001111010
110110001111010
111001001111010
110011001111010
011100101111010
101001101111010
100011101111010
011001011111010
010011011111010
011000111111010
010010111111010
001001111111010
000011111111010
111111100000110
111110110000110
111110011000110
110110111000110
011110111000110
011101111000110
001111111000110
111111000100110
111110001100110
011111001100110
111100011100110
111010011100110
101110011100110
011101011100110
011011011100110
001111011100110
110100111100110
110010111100110
100110111100110
010101111100110
000111111100110
111101100010110
101111100010110
111101010010110
111100110010110
101110110010110
011101110010110
001111110010110
100111101010110
011010111010110
011001111010110
001011111010110
101111000110110
101110010110110
001111010110110
100110110110110
010101110110110
000111110110110
010111001110110
100110101110110
010101101110110
000111101110110
010011011110110
010010111110110
010001111110110
000011111110110
110111100001110
111101010001110
110110101001110
100111101001110
111101000101110
110111000101110
111100010101110
111001010101110
011101010101110
110100110101110
110110001101110
110100101101110
110010101101110
101011100011110
101101010011110
100111001011110
010111001011110
100011101011110
001011101011110
001011011011110
101101000111110
101011000111110
100111000111110
010111000111110
101010100111110
101100010111110
010101010111110
001101010111110
001011010111110
010100110111110
100110001111110
010110001111110
010100101111110
100010101111110
010010101111110
100111111100001
001111111100001
111111100010001
111110110010001
110111110010001
111110011010001
111111000110001
111011100110001
101111100110001
011111100110001
110011110110001
100111110110001
010111110110001
111110001110001
111101001110001
110111001110001
111001101110001
101101101110001
011101101110001
110011011110001
100111011110001
110001111110001
100101111110001
110111110001001
100111111001001
001111111001001
111011100101001
011111100101001
110011110101001
010111110101001
001111110101001
001101111101001
110111010011001
011110110011001
110111001011001
110110011011001
011110011011001
110011011011001
100111011011001
011110100111001
010111010111001
010110110111001
001110110111001
011110001111001
011100101111001
011111001100101
111001101100101
011101101100101
111010011100101
101110011100101
111001011100101
011011011100101
001111011100101
110001111100101
111010110010101
110101110010101
111001101010101
111010011010101
101110011010101
111001011010101
110001111010101
100101111010101
111010100110101
101110010110101
110010110110101
010101110110101
111010001110101
101110001110101
010111001110101
111000101110101
010101101110101
110010011110101
100110011110101
010011011110101
000111011110101
110000111110101
100100111110101
010001111110101
000101111110101
111011100001101
011111100001101
110101110001101
011110101001101
001111101001101
001111011001101
100101111001101
111011000101101
011111000101101
111010100101101
111001100101101
011101100101101
001111010101101
110001110101101
010101110101101
011110001101101
011100101101101
101001101101101
001101101101101
101100011101101
101001011101101
001101011101101
100100111101101
100001111101101
000101111101101
010111001011101
011010101011101
101001101011101
101100011011101
001110011011101
101001011011101
100101011011101
000111011011101
010111000111101
011010100111101
101100010111101
001110010111101
010101010111101
000111010111101
010100110111101
101100001111101
011010001111101
010110001111101
001110001111101
101000101111101
011000101111101
010100101111101
111111100000011
111110110000011
111110011000011
111111000100011
101111100100011
111110001100011
111101001100011
110111001100011
011111001100011
101101101100011
100111101100011
001111101100011
111010011100011
101110011100011
111001011100011
110011011100011
011011011100011
100110111100011
001110111100011
100011111100011
001011111100011
111101100010011
111100110010011
101110110010011
111101001010011
101101101010011
011101101010011
111100011010011
111001011010011
101110100110011
101110010110011
100110110110011
001110110110011
101100101110011
110111100001011
110110110001011
011110110001011
110111001001011
011110101001011
100111101001011
110110011001011
011110011001011
110011011001011
100110111001011
001110111001011
100011111001011
001011111001011
101011100101011
110011010101011
110010110101011
100011110101011
001011110101011
101001101101011
101100011101011
101001011101011
100100111101011
001100111101011
100001111101011
001001111101011
110101010011011
011100110011011
011010110011011
110101001011011
011100101011011
011010101011011
101001101011011
110100011011011
101100011011011
011100011011011
011010011011011
110001011011011
101001011011011
010011011011011
101100010111011
010011010111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
001100101111011
111011100000111
011111100000111
111010110000111
011111001000111
011110101000111
011101101000111
001111101000111
011011011000111
111011000100111
111010010100111
111001010100111
011011010100111
110010110100111
111001100010111
110101100010111
111001010010111
110101010010111
111000110010111
110100110010111
101010110010111
011010110010111
011010101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
101010100110111
101010010110111
010011010110111
100100110110111
100010110110111
010010110110111
100100101110111
110101100001111
110011100001111
101011100001111
010111100001111
110101010001111
110100110001111
010111001001111
010110101001111
100101101001111
001011101001111
000111101001111
001011011001111
110011000101111
101011000101111
110010100101111
101010100101111
110001010101111
101001010101111
001011010101111
110000110101111
100100110101111
100100101101111
101001100011111
101001010011111
100101010011111
010101010011111
010100110011111
100101001011111
010101001011111
010011001011111
010100101011111
010010101011111
001010101011111
100001101011111
001001101011111
001010011011111
001001011011111
000011011011111
010011000111111
101000100111111
010010100111111
001010100111111
101000010111111
100100010111111
001010010111111
010001010111111
000011010111111
010000110111111
000100110111111
100100001111111
100000101111111
000100101111111

# HP2_15(C5,2)
490
110011111110000
100111111110000
111001111101000
110011111101000
111111100011000
111110110011000
111101110011000
110111110011000
101111110011000
111110011011000
111010111011000
111001111011000
110011111011000
101011111011000
111111000111000
111011100111000
011111100111000
011101110111000
010111110111000
001111110111000
111110001111000
110111001111000
111001101111000
110011101111000
010011111111000
111001111100100
011101111100100
101111110010100
111010111010100
111001111010100
101011111010100
100111111010100
101110011110100
110010111110100
100110111110100
110001111110100
111111100001100
111110110001100
111101110001100
101111110001100
111110011001100
111010111001100
110110111001100
011110111001100
101011111001100
100111111001100
001111111001100
111111000101100
111011100101100
111001110101100
011101110101100
111110001101100
111100011101100
111000111101100
110100111101100
011100111101100
101001111101100
101111010011100
111010101011100
101011101011100
101110011011100
101011011011100
100111011011100
111010100111100
001111010111100
111010001111100
101110001111100
011110001111100
111000101111100
110010101111100
011101111100010
001111111100010
111101110010010
101111100110010
011101110110010
001111110110010
111101001110010
101101101110010
011101101110010
100111101110010
000111111110010
110110111001010
110111001101010
111100011101010
111001011101010
110011011101010
110100111101010
011100111101010
110010111101010
011001111101010
111101010011010
111001011011010
011010111011010
011001111011010
001011111011010
111101000111010
101111000111010
101011100111010
011101010111010
011100110111010
011001110111010
001011110111010
111100001111010
111001001111010
110101001111010
100111001111010
010111001111010
011100101111010
101001101111010
011001101111010
100011101111010
010011011111010
010010111111010
010001111111010
000011111111010
111111100000110
111110110000110
111101110000110
111110011000110
110110111000110
011110111000110
011101111000110
001111111000110
111111000100110
111110001100110
011111001100110
111100011100110
111010011100110
101110011100110
011101011100110
011011011100110
001111011100110
110100111100110
110010111100110
100110111100110
010101111100110
101111100010110
111010110010110
101110110010110
111001110010110
110101110010110
101101110010110
001111110010110
100111101010110
011010111010110
011001111010110
001011111010110
000111111010110
101110010110110
001111010110110
100110110110110
010101110110110
010111001110110
100110101110110
010101101110110
010011011110110
000111011110110
010010111110110
000110111110110
010001111110110
000101111110110
111101010001110
110110101001110
100111101001110
111101000101110
110111000101110
101111000101110
111100010101110
111001010101110
011101010101110
110100110101110
110110001101110
110100101101110
110010101101110
101111000011110
101011100011110
101101010011110
100111001011110
010111001011110
100011101011110
001011101011110
001011011011110
101110000111110
010111000111110
001111000111110
101010100111110
101100010111110
010101010111110
001101010111110
001011010111110
010100110111110
100110001111110
010110001111110
010100101111110
100010101111110
010010101111110
100111111100001
001111111100001
111111100010001
111110110010001
110111110010001
111110011010001
111111000110001
111011100110001
101111100110001
011111100110001
110011110110001
100111110110001
010111110110001
111110001110001
111101001110001
110111001110001
111001101110001
101101101110001
011101101110001
101110011110001
110011011110001
100111011110001
100101111110001
110111110001001
011110111001001
100111111001001
001111111001001
011111100101001
110011110101001
010111110101001
001111110101001
100011111101001
110111010011001
011110110011001
110111001011001
111100011011001
110110011011001
011110011011001
110011011011001
100111011011001
011110100111001
010111010111001
010110110111001
001110110111001
011100101111001
111011100100101
011111001100101
111001101100101
011101101100101
111010011100101
111001011100101
011011011100101
001111011100101
001101111100101
110101110010101
111001101010101
111010011010101
111001011010101
100101111010101
111010100110101
110010110110101
110001110110101
010101110110101
111010001110101
011110001110101
010111001110101
111000101110101
110001101110101
010101101110101
101100011110101
110010011110101
101010011110101
001110011110101
110001011110101
010011011110101
000111011110101
100100111110101
100001111110101
000101111110101
110111100001101
011111100001101
110101110001101
011110101001101
001111101001101
001111011001101
100101111001101
001101111001101
011111000101101
011101100101101
110011100101101
101011100101101
011011100101101
001111010101101
110001110101101
010101110101101
001101110101101
011100101101101
101001101101101
101100011101101
101001011101101
100100111101101
001100111101101
100001111101101
001001111101101
011110001011101
010111001011101
011010101011101
101001101011101
101100011011101
001110011011101
101001011011101
100101011011101
000111011011101
011110000111101
010111000111101
011010100111101
101100010111101
001110010111101
010101010111101
000111010111101
010100110111101
101100001111101
011100001111101
101000101111101
011000101111101
010100101111101
111111100000011
111110110000011
111110011000011
011110111000011
111111000100011
101111100100011
111110001100011
111101001100011
110111001100011
011111001100011
101101101100011
100111101100011
001111101100011
111010011100011
101110011100011
111001011100011
110011011100011
011011011100011
100110111100011
001110111100011
001011111100011
111101100010011
111100110010011
111010110010011
101110110010011
111101001010011
101101101010011
011101101010011
111001011010011
101110100110011
101110010110011
100110110110011
001110110110011
101100101110011
110110110001011
110111001001011
100111101001011
111100011001011
110110011001011
110011011001011
011100111001011
011010111001011
100110111001011
010110111001011
001011111001011
101011100101011
110011010101011
110010110101011
001011110101011
101001101101011
100011101101011
101100011101011
101001011101011
100011011101011
100100111101011
001100111101011
100010111101011
001001111101011
000011111101011
111100010011011
110101010011011
011100110011011
011010110011011
111100001011011
110101001011011
011100101011011
011010101011011
101001101011011
111000011011011
011010011011011
110001011011011
101001011011011
010011011011011
101100010111011
010011010111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
001100101111011
111011100000111
110111100000111
011111100000111
011111001000111
011110101000111
011101101000111
001111101000111
011011011000111
111011000100111
111010010100111
111001010100111
011011010100111
110010110100111
111010100010111
111001100010111
110101100010111
111010010010111
111001010010111
110101010010111
110100110010111
110010110010111
011010101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
101010100110111
101010010110111
010011010110111
100100110110111
100010110110111
010010110110111
100100101110111
110111000001111
110110100001111
101011100001111
100111100001111
110101010001111
110100110001111
010111001001111
010110101001111
100101101001111
001011101001111
000111101001111
001011011001111
110011000101111
101011000101111
110010100101111
101010100101111
110001010101111
101001010101111
001011010101111
110000110101111
100100110101111
100100101101111
101001100011111
101001010011111
100101010011111
010101010011111
010100110011111
100101001011111
010101001011111
010011001011111
010100101011111
010010101011111
001010101011111
100001101011111
001001101011111
001010011011111
001001011011111
000011011011111
010011000111111
101000100111111
010010100111111
001010100111111
101000010111111
100100010111111
001010010111111
010001010111111
000011010111111
010000110111111
000100110111111
100100001111111
100000101111111
000100101111111

# HP2_15(C5,3)
490
110011111110000
100111111110000
111001111101000
110011111101000
111111100011000
111110110011000
111101110011000
110111110011000
101111110011000
111110011011000
111010111011000
111001111011000
110011111011000
101011111011000
111111000111000
111011100111000
011111100111000
010111110111000
001111110111000
111110001111000
111101001111000
110111001111000
111001101111000
110011101111000
010011111111000
111001111100100
011101111100100
111010111010100
111001111010100
101011111010100
100111111010100
111001101110100
111010011110100
101110011110100
110010111110100
110001111110100
111111100001100
111110110001100
111101110001100
101111110001100
111110011001100
111010111001100
110110111001100
011110111001100
101011111001100
100111111001100
111111000101100
111011100101100
011111100101100
111001110101100
011101110101100
111110001101100
111100011101100
111000111101100
110100111101100
011100111101100
101001111101100
101111010011100
111010101011100
101011101011100
101110011011100
101011011011100
100111011011100
111010100111100
111010001111100
101110001111100
011110001111100
111000101111100
011100101111100
110010101111100
011101111100010
001111111100010
111101110010010
101111110010010
101111100110010
001111110110010
101101101110010
011101101110010
100111101110010
100110111110010
000111111110010
011101110101010
111101001101010
110111001101010
111100011101010
111001011101010
110100111101010
011100111101010
110010111101010
011001111101010
111101010011010
011101110011010
111101001011010
011010111011010
011001111011010
001011111011010
101111000111010
011101100111010
101011100111010
001111010111010
010101110111010
001101110111010
001011110111010
101101001111010
011101001111010
100111001111010
010111001111010
011100101111010
101001101111010
011001101111010
100011101111010
010011011111010
010010111111010
010001111111010
000011111111010
111111100000110
111110110000110
111101110000110
101111110000110
111110011000110
110110111000110
011110111000110
011101111000110
001111111000110
111111000100110
111110001100110
011111001100110
111100011100110
111010011100110
101110011100110
011101011100110
011011011100110
001111011100110
110100111100110
110010111100110
010101111100110
101111010010110
111010110010110
111001110010110
110101110010110
101011110010110
100111110010110
100111101010110
011010111010110
100110111010110
011001111010110
001011111010110
000111111010110
101110010110110
110010110110110
010101110110110
010111001110110
010101101110110
100110011110110
010011011110110
000111011110110
100100111110110
100010111110110
010010111110110
010001111110110
000101111110110
111101010001110
110110101001110
111101000101110
110111000101110
101111000101110
111100010101110
111001010101110
011101010101110
001111010101110
110100110101110
110110001101110
110100101101110
110010101101110
101111000011110
101011100011110
101101010011110
001111010011110
100111001011110
010111001011110
100011101011110
001011101011110
001011011011110
101110000111110
010111000111110
101010100111110
101100010111110
001110010111110
010101010111110
000111010111110
010100110111110
100110001111110
010110001111110
010100101111110
100010101111110
010010101111110
100111111100001
001111111100001
111111100010001
111110110010001
110111110010001
111110011010001
111111000110001
111011100110001
101111100110001
011111100110001
110011110110001
100111110110001
010111110110001
111110001110001
111101001110001
110111001110001
101101101110001
011101101110001
111010011110001
101110011110001
110011011110001
100111011110001
100101111110001
110111110001001
110110111001001
011110111001001
100111111001001
110011110101001
010111110101001
001111110101001
110011011101001
100011111101001
110111010011001
011110110011001
110111001011001
111100011011001
110110011011001
011110011011001
111001011011001
110011011011001
100111011011001
011110100111001
010111010111001
010110110111001
001110110111001
001111111000101
111011100100101
011111100100101
011111001100101
011101101100101
111001011100101
011011011100101
001111011100101
001101111100101
110101110010101
111001011010101
100101111010101
111010100110101
111001100110101
111010010110101
110001110110101
010101110110101
011110001110101
111001001110101
010111001110101
011100101110101
101001101110101
011001101110101
010101101110101
111000011110101
101100011110101
011010011110101
001110011110101
110001011110101
010011011110101
000111011110101
100100111110101
100001111110101
000101111110101
110111100001101
110101110001101
001111110001101
011110101001101
100111101001101
001110111001101
100101111001101
001011111001101
000111111001101
011110100101101
110011100101101
101011100101101
010111100101101
001111100101101
001111010101101
110001110101101
010101110101101
001101110101101
101001101101101
101100011101101
101001011101101
100100111101101
001100111101101
100001111101101
001001111101101
011110001011101
010111001011101
011100101011101
011010101011101
101001101011101
101100011011101
001110011011101
101001011011101
100101011011101
000111011011101
011110000111101
010111000111101
011100100111101
011010100111101
101100010111101
001110010111101
010101010111101
000111010111101
010100110111101
101100001111101
101000101111101
001100101111101
111111100000011
111110110000011
111110011000011
110110111000011
011110111000011
111111000100011
101111100100011
111110001100011
111101001100011
110111001100011
011111001100011
101101101100011
100111101100011
001111101100011
111010011100011
101110011100011
111001011100011
011011011100011
100110111100011
001110111100011
001011111100011
111101100010011
111100110010011
111010110010011
101110110010011
111101001010011
101101101010011
011101101010011
101110100110011
101110010110011
110010110110011
100110110110011
001110110110011
101100101110011
110111001001011
110110101001011
111100011001011
111001011001011
110100111001011
011100111001011
110010111001011
011010111001011
001011111001011
101011100101011
110010110101011
001011110101011
110011001101011
101001101101011
100011101101011
101100011101011
110010011101011
110001011101011
101001011101011
010011011101011
100100111101011
001100111101011
100010111101011
001001111101011
000011111101011
111100010011011
111001010011011
110101010011011
011100110011011
011010110011011
111100001011011
111001001011011
110101001011011
011100101011011
011010101011011
101001101011011
011010011011011
011001011011011
010011011011011
101100010111011
010011010111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
001100101111011
111011100000111
110111100000111
011111100000111
011111001000111
011110101000111
011101101000111
100111101000111
001111101000111
011011011000111
111011000100111
111010010100111
111001010100111
011011010100111
111010100010111
111001100010111
110101100010111
111010010010111
111001010010111
110101010010111
110100110010111
011010101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
110010100110111
101010100110111
110010010110111
101010010110111
010011010110111
110000110110111
100100110110111
100100101110111
110111000001111
110110100001111
101011100001111
110101010001111
110100110001111
100111001001111
010111001001111
100110101001111
010110101001111
100011101001111
001011101001111
001011011001111
110011000101111
101011000101111
110010100101111
101010100101111
110001010101111
101001010101111
001011010101111
110000110101111
100100110101111
100100101101111
101001100011111
101001010011111
100101010011111
010101010011111
010100110011111
100101001011111
010101001011111
010011001011111
010100101011111
010010101011111
001010101011111
100001101011111
001001101011111
001010011011111
001001011011111
000011011011111
010011000111111
101000100111111
010010100111111
001010100111111
101000010111111
100100010111111
001010010111111
010001010111111
000011010111111
010000110111111
000100110111111
100100001111111
100000101111111
000100101111111

# HP2_15(C5,4)
490
110011111110000
100111111110000
111001111101000
110011111101000
111111100011000
111110110011000
111101110011000
110111110011000
101111110011000
111110011011000
111010111011000
111001111011000
110011111011000
101011111011000
111111000111000
111011100111000
011111100111000
010111110111000
111110001111000
111101001111000
110111001111000
111001101111000
011101101111000
110011101111000
010011111111000
111001111100100
011101111100100
111010111010100
111001111010100
101011111010100
111001101110100
011101101110100
111010011110100
101110011110100
111001011110100
110001111110100
111111100001100
111110110001100
111101110001100
101111110001100
111110011001100
111010111001100
110110111001100
011110111001100
101011111001100
111111000101100
111011100101100
011111100101100
111001110101100
011101110101100
001111110101100
111110001101100
111100011101100
111000111101100
110100111101100
011100111101100
101001111101100
111010101011100
101011101011100
101110011011100
101011011011100
100111011011100
111010100111100
011110100111100
111010001111100
101110001111100
011110001111100
111000101111100
011100101111100
110010101111100
011101111100010
001111111100010
111101110010010
101111110010010
100111111010010
101111100110010
101101101110010
100111101110010
110010111110010
100110111110010
000111111110010
011101110101010
001111110101010
111101001101010
110111001101010
011101101101010
111100011101010
110100111101010
011100111101010
011001111101010
111101010011010
101111010011010
011101110011010
001111110011010
011101101011010
011010111011010
011001111011010
001011111011010
101111000111010
101011100111010
001111100111010
001110110111010
010101110111010
000111110111010
101101001111010
100111001111010
010111001111010
101001101111010
010101101111010
001101101111010
100011101111010
010011011111010
010010111111010
010001111111010
000011111111010
111111100000110
111110110000110
111101110000110
101111110000110
111110011000110
110110111000110
011110111000110
011101111000110
100111111000110
001111111000110
111111000100110
111110001100110
011111001100110
111100011100110
111010011100110
101110011100110
011101011100110
011011011100110
001111011100110
110100111100110
010101111100110
111010110010110
111001110010110
110101110010110
101011110010110
100111011010110
110010111010110
011010111010110
011001111010110
100101111010110
100011111010110
001011111010110
111010010110110
101110010110110
010101110110110
010111001110110
110010101110110
010101101110110
110010011110110
100110011110110
010011011110110
000111011110110
110000111110110
100100111110110
010001111110110
000101111110110
111101010001110
101111010001110
111101000101110
110111000101110
101111000101110
111100010101110
111001010101110
011101010101110
001111010101110
110100110101110
110110001101110
110100101101110
110010101101110
101011100011110
101110010011110
101011010011110
100111010011110
100111001011110
010111001011110
100011101011110
001011101011110
001011011011110
101110000111110
010111000111110
101010100111110
101100010111110
001110010111110
010101010111110
000111010111110
010100110111110
100110001111110
010110001111110
010100101111110
100010101111110
010010101111110
100111111100001
001111111100001
111111100010001
111110110010001
110111110010001
111110011010001
111111000110001
111011100110001
101111100110001
011111100110001
110011110110001
100111110110001
010111110110001
111110001110001
111101001110001
110111001110001
101101101110001
111010011110001
101110011110001
111001011110001
110011011110001
100111011110001
100101111110001
110111110001001
110110111001001
011110111001001
110011110101001
010111110101001
111001011101001
110011011101001
110010111101001
100011111101001
110111010011001
011110110011001
111101001011001
110111001011001
111100011011001
110110011011001
011110011011001
111001011011001
110011011011001
100111011011001
010111010111001
010110110111001
001110110111001
100111111000101
001111111000101
111011100100101
011111100100101
001111110100101
011111001100101
011011011100101
001111011100101
001101111100101
110101110010101
011101101010101
100101111010101
111010100110101
011110100110101
111001100110101
011101100110101
111001010110101
110001110110101
010101110110101
011110001110101
011101001110101
010111001110101
101001101110101
001101101110101
101100011110101
011010011110101
001110011110101
101001011110101
011001011110101
010011011110101
000111011110101
100100111110101
100001111110101
000101111110101
110111100001101
110101110001101
100111110001101
110110101001101
011110101001101
100111011001101
100110111001101
001110111001101
100011111001101
001011111001101
110011100101101
101011100101101
010111100101101
001110110101101
110001110101101
010101110101101
001011110101101
000111110101101
101001101101101
101100011101101
101001011101101
100100111101101
001100111101101
100001111101101
001001111101101
011110100011101
011110001011101
010111001011101
011100101011101
011010101011101
101001101011101
101100011011101
001110011011101
101001011011101
100101011011101
000111011011101
010111000111101
010110100111101
001110100111101
101100010111101
001110010111101
010101010111101
000111010111101
010100110111101
101100001111101
101000101111101
001100101111101
111111100000011
111110110000011
111110011000011
110110111000011
011110111000011
111111000100011
101111100100011
111110001100011
111101001100011
110111001100011
011111001100011
101101101100011
100111101100011
001111101100011
111010011100011
101110011100011
011011011100011
110010111100011
100110111100011
001110111100011
001011111100011
111101100010011
111100110010011
111010110010011
101110110010011
101101101010011
011101101010011
101110100110011
111010010110011
101110010110011
110010110110011
100110110110011
001110110110011
101100101110011
111101001001011
110111001001011
111100011001011
110100111001011
011100111001011
011010111001011
001011111001011
101011100101011
111001010101011
001011110101011
111001001101011
110011001101011
110010101101011
101001101101011
100011101101011
111000011101011
101100011101011
011001011101011
010011011101011
110000111101011
100100111101011
001100111101011
010010111101011
001001111101011
000011111101011
111101000011011
111100010011011
111001010011011
110101010011011
011100110011011
011010110011011
101101001011011
011101001011011
011100101011011
011010101011011
101001101011011
011010011011011
011001011011011
010011011011011
101100010111011
010011010111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
001100101111011
111011100000111
110111100000111
011111100000111
011111001000111
110110101000111
011110101000111
011101101000111
100111101000111
001111101000111
011011011000111
111011000100111
111001010100111
011011010100111
111010100010111
111001100010111
110101100010111
111001010010111
110101010010111
110100110010111
011010101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
111010000110111
110010100110111
101010100110111
111000010110111
011010010110111
010011010110111
110000110110111
100100110110111
100100101110111
110111000001111
101011100001111
110101010001111
110100110001111
110110001001111
100111001001111
010111001001111
110100101001111
110010101001111
100011101001111
001011101001111
001011011001111
110011000101111
101011000101111
110010100101111
101010100101111
110001010101111
101001010101111
001011010101111
110000110101111
100100110101111
100100101101111
101001100011111
101001010011111
100101010011111
010101010011111
010100110011111
100101001011111
010101001011111
010011001011111
010100101011111
010010101011111
001010101011111
100001101011111
001001101011111
001010011011111
001001011011111
000011011011111
010011000111111
101000100111111
010010100111111
001010100111111
101000010111111
100100010111111
001010010111111
010001010111111
000011010111111
010000110111111
000100110111111
100100001111111
100000101111111
000100101111111

# HP2_15(C5,5)
490
111001111110000
110011111110000
111001111101000
011101111101000
111111100011000
111110110011000
111101110011000
110111110011000
101111110011000
111110011011000
111010111011000
111001111011000
110011111011000
101011111011000
111111000111000
111011100111000
011111100111000
010111110111000
111110001111000
111101001111000
110111001111000
111001101111000
011101101111000
110011101111000
010011111111000
011101111100100
001111111100100
111010111010100
101011111010100
111001110110100
011101101110100
111010011110100
101110011110100
111000111110100
101001111110100
011001111110100
111111100001100
111110110001100
111101110001100
101111110001100
111110011001100
111010111001100
110110111001100
011110111001100
101011111001100
111111000101100
111011100101100
011111100101100
111001110101100
011101110101100
001111110101100
111110001101100
111100011101100
111000111101100
110100111101100
011100111101100
101001111101100
111010101011100
011110101011100
101011101011100
101110011011100
101011011011100
111010100111100
011110100111100
101110010111100
111010001111100
101110001111100
011110001111100
111000101111100
011100101111100
100111111100010
001111111100010
111101110010010
101111110010010
101111100110010
100111110110010
101101101110010
100111011110010
110010111110010
100101111110010
100011111110010
011101111001010
001111110101010
111101001101010
110111001101010
111100011101010
011101011101010
110100111101010
010101111101010
001101111101010
101111010011010
011101110011010
001111110011010
011101101011010
011010111011010
011001111011010
001011111011010
101111000111010
101011100111010
001111100111010
101110010111010
010101110111010
000111110111010
101101001111010
100111001111010
010111001111010
110010101111010
101001101111010
010101101111010
001101101111010
100011101111010
010011011111010
010010111111010
010001111111010
000011111111010
111111100000110
111110110000110
111101110000110
101111110000110
111110011000110
110110111000110
011110111000110
011101111000110
100111111000110
001111111000110
111111000100110
111110001100110
011111001100110
111100011100110
111010011100110
101110011100110
011101011100110
011011011100110
001111011100110
110100111100110
010101111100110
111010110010110
111001110010110
110101110010110
101011110010110
011101101010110
100111011010110
110010111010110
011010111010110
011001111010110
100101111010110
100011111010110
001011111010110
111010100110110
111010010110110
010101110110110
010111001110110
010101101110110
110010011110110
100110011110110
010011011110110
000111011110110
110000111110110
100100111110110
010001111110110
000101111110110
111101010001110
101111010001110
110111001001110
111101000101110
110111000101110
101111000101110
111100010101110
101110010101110
011101010101110
001111010101110
110100110101110
110110001101110
110100101101110
101011100011110
101011010011110
100111010011110
100111001011110
010111001011110
110010101011110
100011101011110
001011101011110
001011011011110
010111000111110
110010100111110
101010100111110
101010010111110
100110010111110
010101010111110
000111010111110
010100110111110
110010001111110
100110001111110
010110001111110
110000101111110
010100101111110
110011111100001
100111111100001
111111100010001
111110110010001
110111110010001
111110011010001
111111000110001
111011100110001
101111100110001
011111100110001
110011110110001
100111110110001
010111110110001
111110001110001
111101001110001
110111001110001
101101101110001
111010011110001
101110011110001
111001011110001
110011011110001
100111011110001
100101111110001
110111110001001
110110111001001
011110111001001
110011111001001
010111110101001
110011101101001
111001011101001
110001111101001
010011111101001
111101010011001
110111010011001
011110110011001
111101001011001
110111001011001
011110101011001
111100011011001
110110011011001
011110011011001
111001011011001
110011011011001
010111010111001
010110110111001
100111111000101
111011100100101
011111100100101
011111001100101
001111101100101
011011011100101
001110111100101
001011111100101
000111111100101
110101110010101
011110101010101
100111011010101
100101111010101
011110100110101
111001100110101
011101100110101
111001010110101
110001110110101
010101110110101
011110001110101
011101001110101
010111001110101
101001101110101
001101101110101
101100011110101
011010011110101
001110011110101
101001011110101
011001011110101
010011011110101
000111011110101
100100111110101
100001111110101
000101111110101
110111100001101
110101110001101
100111110001101
110111001001101
110110101001101
100110111001101
001110111001101
100011111001101
001011111001101
110011100101101
101011100101101
010111100101101
111001010101101
001110110101101
110001110101101
010101110101101
001011110101101
000111110101101
101001101101101
101100011101101
101001011101101
100100111101101
001100111101101
100001111101101
001001111101101
100111010011101
100111001011101
010111001011101
010110101011101
001110101011101
101001101011101
101100011011101
100110011011101
001110011011101
101001011011101
100011011011101
010111000111101
010110100111101
001110100111101
101100010111101
001110010111101
010101010111101
000111010111101
010100110111101
101100001111101
101000101111101
001100101111101
111111100000011
111110110000011
111110011000011
110110111000011
011110111000011
111111000100011
101111100100011
111110001100011
111101001100011
110111001100011
011111001100011
101101101100011
100111101100011
001111101100011
111010011100011
101110011100011
011011011100011
110010111100011
100110111100011
001110111100011
001011111100011
111101100010011
111101010010011
111100110010011
111010110010011
101110110010011
101101101010011
111010100110011
101110100110011
111010010110011
101110010110011
110010110110011
100110110110011
101100101110011
111101010001011
111101001001011
111100011001011
110100111001011
011100111001011
011010111001011
001011111001011
101011100101011
001110110101011
001011110101011
111001001101011
110011001101011
110010101101011
101001101101011
100011101101011
111000011101011
101100011101011
011001011101011
010011011101011
110000111101011
100100111101011
001100111101011
010010111101011
001001111101011
000011111101011
101101010011011
011101010011011
011100110011011
011010110011011
001110110011011
101101001011011
011101001011011
011100101011011
011010101011011
101001101011011
011010011011011
011001011011011
010011011011011
001110100111011
101100010111011
001110010111011
010011010111011
010010110111011
000110110111011
101100001111011
101000101111011
001100101111011
111011100000111
110111100000111
011111100000111
110111001000111
011111001000111
110110101000111
011110101000111
100111101000111
001111101000111
011011011000111
111011000100111
111010100100111
011011010100111
111001100010111
110101100010111
011101100010111
111001010010111
110101010010111
110100110010111
011101001010111
011100101010111
011010101010111
100101101010111
001101101010111
011010011010111
011001011010111
010011011010111
111000100110111
011010100110111
111000010110111
011010010110111
010011010110111
110000110110111
100100110110111
100100101110111
101011100001111
111001010001111
110101010001111
110100110001111
110101001001111
110011001001111
110100101001111
110010101001111
100011101001111
001011101001111
001011011001111
111001000101111
110011000101111
101011000101111
110010100101111
101010100101111
111000010101111
011001010101111
001011010101111
110000110101111
100100110101111
100100101101111
101001100011111
101001010011111
100101010011111
010101010011111
010100110011111
100101001011111
010101001011111
010011001011111
010100101011111
010010101011111
001010101011111
100001101011111
001001101011111
001010011011111
001001011011111
000011011011111
010011000111111
101000100111111
010010100111111
001010100111111
101000010111111
100100010111111
001010010111111
010001010111111
000011010111111
010000110111111
000100110111111
100100001111111
100000101111111
000100101111111

# HP2_15(C5,6)
490
111111110010000
111111100110000
110011111110000
100111111110000
111111110001000
111110111001000
111001111101000
110011111101000
111111010011000
111011110011000
011111110011000
111110011011000
111010111011000
111001111011000
110011111011000
111111000111000
111011100111000
011111100111000
011101110111000
001111110111000
111110001111000
111001101111000
110011101111000
011001111111000
010011111111000
111110111000100
111110011100100
111001111100100
011101111100100
111101110010100
101111110010100
111010111010100
111001111010100
100111111010100
110010111110100
100110111110100
000111111110100
111111100001100
111101110001100
101111110001100
111110101001100
111100111001100
101110111001100
100111111001100
001111111001100
111111000101100
111001110101100
011101110101100
111110001101100
111100011101100
111000111101100
011100111101100
101001111101100
001101111101100
101111010011100
101011110011100
111010101011100
101110011011100
100111011011100
101010111011100
101001111011100
100011111011100
001011111011100
101111000111100
111010100111100
001111010111100
111010001111100
101110001111100
111000101111100
110010101111100
111111001100010
111110011100010
011101111100010
001111111100010
101111100110010
011101110110010
001111110110010
111101001110010
110111001110010
011101101110010
100111101110010
011001111110010
110110111001010
011110111001010
111100011101010
111001011101010
110011011101010
011100111101010
110010111101010
100011111101010
111101010011010
110111001011010
111100011011010
111001011011010
011010111011010
001011111011010
111101000111010
110111000111010
101011100111010
011101010111010
011100110111010
001011110111010
111100001111010
110110001111010
111001001111010
110011001111010
011100101111010
101001101111010
100011101111010
011001011111010
010011011111010
011000111111010
010010111111010
001001111111010
000011111111010
111111100000110
111110110000110
110110111000110
011110111000110
011101111000110
001111111000110
111111000100110
111110010100110
011111001100110
110110011100110
011110011100110
011101011100110
001111011100110
110010111100110
100110111100110
010101111100110
000111111100110
111101100010110
101111100010110
111101010010110
111100110010110
101110110010110
011101110010110
001111110010110
100111101010110
011010111010110
011001111010110
001011111010110
101111000110110
101110010110110
001111010110110
100110110110110
010101110110110
000111110110110
010111001110110
100110101110110
010101101110110
000111101110110
010011011110110
010010111110110
010001111110110
000011111110110
110111100001110
111101010001110
110110101001110
100111101001110
110100111001110
111101000101110
110111000101110
111100010101110
111001010101110
011101010101110
110110001101110
110010101101110
110100011101110
110000111101110
100100111101110
010100111101110
101011100011110
101101010011110
100111001011110
010111001011110
101001101011110
100011101011110
001011101011110
101101000111110
101011000111110
100111000111110
010111000111110
101010100111110
101100010111110
010101010111110
001101010111110
010011010111110
001011010111110
100110001111110
010110001111110
100100101111110
010100101111110
100010101111110
010010101111110
111111100100001
111111001100001
100111111100001
001111111100001
111110110010001
110111110010001
111110011010001
111110100110001
111101100110001
110111100110001
110011110110001
100111110110001
111110001110001
111101001110001
110111001110001
111001101110001
011101101110001
110011011110001
100111011110001
110001111110001
100101111110001
110111110001001
100111111001001
001111111001001
111011100101001
011111100101001
110011110101001
001111110101001
001101111101001
110111010011001
011110110011001
010111110011001
110111001011001
110110011011001
011110011011001
110011011011001
100111011011001
011110100111001
010111100111001
001110110111001
010101110111001
010011110111001
000111110111001
011110001111001
011100101111001
011111001100101
111001101100101
011101101100101
111010011100101
101110011100101
111001011100101
001111011100101
110001111100101
111010110010101
110101110010101
111001101010101
111010011010101
101110011010101
111001011010101
110001111010101
100101111010101
111010100110101
101110010110101
110010110110101
010101110110101
111010001110101
101110001110101
010111001110101
111000101110101
010101101110101
110010011110101
100110011110101
010011011110101
000111011110101
110000111110101
100100111110101
010001111110101
000101111110101
111011100001101
011111100001101
110101110001101
011110101001101
001111101001101
001111011001101
100101111001101
111011000101101
011111000101101
111010100101101
111001100101101
011101100101101
001111010101101
110001110101101
010101110101101
011110001101101
011100101101101
101001101101101
001101101101101
101100011101101
101001011101101
001101011101101
100100111101101
100001111101101
000101111101101
010111001011101
011010101011101
101100011011101
001110011011101
101001011011101
100101011011101
001011011011101
000111011011101
010111000111101
011010100111101
101100010111101
001110010111101
010101010111101
010011010111101
000111010111101
101100001111101
011010001111101
010110001111101
001110001111101
101000101111101
011000101111101
100100101111101
010100101111101
111111100000011
111110110000011
111111001000011
111110011000011
101111100100011
111011001100011
101111001100011
100111101100011
001111101100011
111010011100011
101110011100011
111001011100011
110011011100011
100110111100011
001110111100011
100011111100011
001011111100011
111101100010011
111100110010011
101110110010011
111101001010011
011101101010011
111100011010011
111001011010011
101110100110011
101101100110011
101110010110011
100110110110011
001110110110011
101101001110011
101001101110011
100101101110011
001101101110011
110111100001011
110110110001011
011110110001011
110111001001011
011110101001011
100111101001011
110110011001011
011110011001011
110011011001011
100110111001011
001110111001011
100011111001011
001011111001011
101011100101011
110011010101011
110010110101011
100011110101011
001011110101011
101001101101011
101100011101011
101001011101011
100100111101011
001100111101011
100001111101011
001001111101011
110101010011011
011100110011011
011010110011011
110101001011011
011100101011011
011010101011011
110100011011011
101100011011011
011100011011011
011010011011011
110001011011011
101001011011011
010011011011011
001011011011011
101100010111011
010100110111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
100100101111011
001100101111011
111011100000111
011111100000111
111010110000111
011111001000111
011110101000111
011101101000111
001111101000111
111011000100111
111010010100111
111001010100111
110010110100111
011011001100111
011010011100111
011001011100111
010011011100111
001011011100111
111001100010111
110101100010111
111001010010111
110101010010111
111000110010111
110100110010111
101010110010111
011010110010111
011010101010111
101001101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
001011011010111
101010100110111
101010010110111
100100110110111
010100110110111
100010110110111
010010110110111
110101100001111
110011100001111
101011100001111
010111100001111
110101010001111
110100110001111
010111001001111
010110101001111
101001101001111
100101101001111
001011101001111
000111101001111
110011000101111
101011000101111
110010100101111
101010100101111
110001010101111
101001010101111
010011010101111
001011010101111
110000110101111
100100110101111
010100110101111
101001010011111
100101010011111
010101010011111
010011010011111
001011010011111
101001001011111
100101001011111
010101001011111
010011001011111
001011001011111
101000101011111
100100101011111
010100101011111
010010101011111
001010101011111
101000100111111
100100100111111
010100100111111
010010100111111
001010100111111
101000010111111
100100010111111
010100010111111
010010010111111
001010010111111

# HP2_15(C5,7)
490
111111110010000
111111100110000
110011111110000
100111111110000
111111110001000
111110111001000
111001111101000
110011111101000
111111010011000
111011110011000
011111110011000
111110011011000
111010111011000
111001111011000
110011111011000
111111000111000
111011100111000
011111100111000
011101110111000
001111110111000
111110001111000
110111001111000
111001101111000
110011101111000
010011111111000
111110111000100
111110011100100
111001111100100
011101111100100
101111110010100
111010111010100
111001111010100
100111111010100
101110011110100
110010111110100
100110111110100
110001111110100
111111100001100
111101110001100
101111110001100
111110101001100
111100111001100
101110111001100
100111111001100
001111111001100
111111000101100
111011100101100
111001110101100
011101110101100
111110001101100
111100011101100
111000111101100
011100111101100
101001111101100
101111010011100
101011110011100
111010101011100
101110011011100
100111011011100
101010111011100
101001111011100
100011111011100
001011111011100
111010100111100
001111010111100
111010001111100
101110001111100
011110001111100
111000101111100
110010101111100
111111001100010
111110011100010
011101111100010
001111111100010
111101110010010
101111100110010
011101110110010
001111110110010
111101001110010
011101101110010
100111101110010
000111111110010
110110111001010
110111001101010
111100011101010
111001011101010
110011011101010
011100111101010
110010111101010
011001111101010
111101010011010
111001011011010
011010111011010
011001111011010
001011111011010
111101000111010
101111000111010
101011100111010
011101010111010
011100110111010
011001110111010
001011110111010
111100001111010
111001001111010
110101001111010
100111001111010
010111001111010
011100101111010
101001101111010
011001101111010
100011101111010
010011011111010
010010111111010
010001111111010
000011111111010
111111100000110
111110110000110
111101110000110
110110111000110
011110111000110
011101111000110
001111111000110
111111000100110
111110010100110
011111001100110
110110011100110
011110011100110
011101011100110
001111011100110
110010111100110
100110111100110
010101111100110
101111100010110
111010110010110
101110110010110
111001110010110
110101110010110
101101110010110
001111110010110
100111101010110
011010111010110
011001111010110
001011111010110
000111111010110
101110010110110
001111010110110
100110110110110
010101110110110
010111001110110
100110101110110
010101101110110
010011011110110
000111011110110
010010111110110
000110111110110
010001111110110
000101111110110
111101010001110
110110101001110
100111101001110
110100111001110
111101000101110
110111000101110
101111000101110
111100010101110
111001010101110
011101010101110
110110001101110
110010101101110
110100011101110
110000111101110
100100111101110
010100111101110
101111000011110
101011100011110
101101010011110
100111001011110
010111001011110
101001101011110
100011101011110
001011101011110
101110000111110
010111000111110
001111000111110
101010100111110
101100010111110
010101010111110
001101010111110
010011010111110
001011010111110
100110001111110
010110001111110
100100101111110
010100101111110
100010101111110
010010101111110
111111100100001
111111001100001
100111111100001
001111111100001
111110110010001
110111110010001
111110011010001
111110100110001
111101100110001
110111100110001
110011110110001
100111110110001
111110001110001
111101001110001
110111001110001
111001101110001
011101101110001
101110011110001
110011011110001
100111011110001
100101111110001
110111110001001
011110111001001
100111111001001
001111111001001
011111100101001
110011110101001
001111110101001
100011111101001
110111010011001
011110110011001
010111110011001
110111001011001
111100011011001
110110011011001
011110011011001
110011011011001
100111011011001
011110100111001
010111100111001
001110110111001
010101110111001
010011110111001
000111110111001
011100101111001
111011100100101
011111001100101
111001101100101
011101101100101
111010011100101
111001011100101
001111011100101
001101111100101
110101110010101
111001101010101
111010011010101
111001011010101
100101111010101
111010100110101
110010110110101
110001110110101
010101110110101
111010001110101
011110001110101
010111001110101
111000101110101
110001101110101
010101101110101
101100011110101
110010011110101
101010011110101
001110011110101
110001011110101
010011011110101
000111011110101
100100111110101
100001111110101
000101111110101
110111100001101
011111100001101
110101110001101
011110101001101
001111101001101
001111011001101
100101111001101
001101111001101
011111000101101
011101100101101
110011100101101
101011100101101
011011100101101
001111010101101
110001110101101
010101110101101
001101110101101
011100101101101
101001101101101
101100011101101
101001011101101
100100111101101
001100111101101
100001111101101
001001111101101
011110001011101
010111001011101
011010101011101
101100011011101
001110011011101
101001011011101
100101011011101
001011011011101
000111011011101
011110000111101
010111000111101
011010100111101
101100010111101
001110010111101
010101010111101
010011010111101
000111010111101
101100001111101
011100001111101
101000101111101
011000101111101
100100101111101
010100101111101
111111100000011
111110110000011
111111001000011
111110011000011
011110111000011
101111100100011
111011001100011
101111001100011
100111101100011
001111101100011
111010011100011
101110011100011
111001011100011
110011011100011
100110111100011
001110111100011
001011111100011
111101100010011
111100110010011
111010110010011
101110110010011
111101001010011
011101101010011
111001011010011
101110100110011
101101100110011
101110010110011
100110110110011
001110110110011
101101001110011
101001101110011
100101101110011
001101101110011
110110110001011
110111001001011
100111101001011
111100011001011
110110011001011
110011011001011
011100111001011
011010111001011
100110111001011
010110111001011
001011111001011
101011100101011
110011010101011
110010110101011
001011110101011
101001101101011
100011101101011
101100011101011
101001011101011
100011011101011
100100111101011
001100111101011
100010111101011
001001111101011
000011111101011
111100010011011
110101010011011
011100110011011
011010110011011
111100001011011
110101001011011
011100101011011
011010101011011
111000011011011
011010011011011
110001011011011
101001011011011
010011011011011
001011011011011
101100010111011
010100110111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
100100101111011
001100101111011
111011100000111
110111100000111
011111100000111
011111001000111
011110101000111
011101101000111
001111101000111
111011000100111
111010010100111
111001010100111
110010110100111
011011001100111
011010011100111
011001011100111
010011011100111
001011011100111
111010100010111
111001100010111
110101100010111
111010010010111
111001010010111
110101010010111
110100110010111
110010110010111
011010101010111
101001101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
001011011010111
101010100110111
101010010110111
100100110110111
010100110110111
100010110110111
010010110110111
110111000001111
110110100001111
101011100001111
100111100001111
110101010001111
110100110001111
010111001001111
010110101001111
101001101001111
100101101001111
001011101001111
000111101001111
110011000101111
101011000101111
110010100101111
101010100101111
110001010101111
101001010101111
010011010101111
001011010101111
110000110101111
100100110101111
010100110101111
101001010011111
100101010011111
010101010011111
010011010011111
001011010011111
101001001011111
100101001011111
010101001011111
010011001011111
001011001011111
101000101011111
100100101011111
010100101011111
010010101011111
001010101011111
101000100111111
100100100111111
010100100111111
010010100111111
001010100111111
101000010111111
100100010111111
010100010111111
010010010111111
001010010111111

# HP2_15(C5,8)
490
111111110010000
111111100110000
110011111110000
100111111110000
111111110001000
111110111001000
111001111101000
110011111101000
111111010011000
111011110011000
011111110011000
111110011011000
111010111011000
111001111011000
110011111011000
111111000111000
111011100111000
011111100111000
001111110111000
111110001111000
111101001111000
110111001111000
111001101111000
110011101111000
010011111111000
111110111000100
111110011100100
111001111100100
011101111100100
111010111010100
111001111010100
100111111010100
111001101110100
111010011110100
101110011110100
110010111110100
110001111110100
111111100001100
111101110001100
101111110001100
111110101001100
111100111001100
101110111001100
100111111001100
111111000101100
111011100101100
011111100101100
111001110101100
011101110101100
111110001101100
111100011101100
111000111101100
011100111101100
101001111101100
101111010011100
101011110011100
111010101011100
101110011011100
100111011011100
101010111011100
101001111011100
100011111011100
001011111011100
111010100111100
111010001111100
101110001111100
011110001111100
111000101111100
011100101111100
110010101111100
111111001100010
111110011100010
011101111100010
001111111100010
111101110010010
101111110010010
101111100110010
001111110110010
011101101110010
100111101110010
100110111110010
000111111110010
011101110101010
111101001101010
110111001101010
111100011101010
111001011101010
011100111101010
110010111101010
011001111101010
111101010011010
011101110011010
111101001011010
011010111011010
011001111011010
001011111011010
101111000111010
011101100111010
101011100111010
001111010111010
010101110111010
001101110111010
001011110111010
101101001111010
011101001111010
100111001111010
010111001111010
011100101111010
101001101111010
011001101111010
100011101111010
010011011111010
010010111111010
010001111111010
000011111111010
111111100000110
111110110000110
111101110000110
101111110000110
110110111000110
011110111000110
011101111000110
001111111000110
111111000100110
111110010100110
011111001100110
110110011100110
011110011100110
011101011100110
001111011100110
110010111100110
010101111100110
101111010010110
111010110010110
111001110010110
110101110010110
101011110010110
100111110010110
100111101010110
011010111010110
100110111010110
011001111010110
001011111010110
000111111010110
101110010110110
110010110110110
010101110110110
010111001110110
010101101110110
100110011110110
010011011110110
000111011110110
100100111110110
100010111110110
010010111110110
010001111110110
000101111110110
111101010001110
110110101001110
110100111001110
111101000101110
110111000101110
101111000101110
111100010101110
111001010101110
011101010101110
001111010101110
110110001101110
110010101101110
110100011101110
110000111101110
100100111101110
010100111101110
101111000011110
101011100011110
101101010011110
001111010011110
100111001011110
010111001011110
101001101011110
100011101011110
001011101011110
101110000111110
010111000111110
101010100111110
101100010111110
001110010111110
010101010111110
010011010111110
000111010111110
100110001111110
010110001111110
100100101111110
010100101111110
100010101111110
010010101111110
111111100100001
111111001100001
100111111100001
001111111100001
111110110010001
110111110010001
111110011010001
111110100110001
111101100110001
110111100110001
110011110110001
100111110110001
111110001110001
111101001110001
110111001110001
011101101110001
111010011110001
101110011110001
110011011110001
100111011110001
100101111110001
110111110001001
110110111001001
011110111001001
100111111001001
110011110101001
001111110101001
110011011101001
100011111101001
110111010011001
011110110011001
010111110011001
110111001011001
111100011011001
110110011011001
011110011011001
111001011011001
110011011011001
100111011011001
011110100111001
010111100111001
001110110111001
010101110111001
010011110111001
000111110111001
001111111000101
111011100100101
011111100100101
011111001100101
011101101100101
111001011100101
001111011100101
001101111100101
110101110010101
111001011010101
100101111010101
111010100110101
111001100110101
111010010110101
110001110110101
010101110110101
011110001110101
111001001110101
010111001110101
011100101110101
101001101110101
011001101110101
010101101110101
111000011110101
101100011110101
011010011110101
001110011110101
110001011110101
010011011110101
000111011110101
100100111110101
100001111110101
000101111110101
110111100001101
110101110001101
001111110001101
011110101001101
100111101001101
001110111001101
100101111001101
001011111001101
000111111001101
011110100101101
110011100101101
101011100101101
010111100101101
001111100101101
001111010101101
110001110101101
010101110101101
001101110101101
101001101101101
101100011101101
101001011101101
100100111101101
001100111101101
100001111101101
001001111101101
011110001011101
010111001011101
011100101011101
011010101011101
101100011011101
001110011011101
101001011011101
100101011011101
001011011011101
000111011011101
011110000111101
010111000111101
011100100111101
011010100111101
101100010111101
001110010111101
010101010111101
010011010111101
000111010111101
101100001111101
101000101111101
100100101111101
001100101111101
111111100000011
111110110000011
111111001000011
111110011000011
110110111000011
011110111000011
101111100100011
111011001100011
101111001100011
100111101100011
001111101100011
111010011100011
101110011100011
111001011100011
100110111100011
001110111100011
001011111100011
111101100010011
111100110010011
111010110010011
101110110010011
111101001010011
011101101010011
101110100110011
101101100110011
101110010110011
110010110110011
100110110110011
001110110110011
101101001110011
101001101110011
100101101110011
001101101110011
110111001001011
110110101001011
111100011001011
111001011001011
110100111001011
011100111001011
110010111001011
011010111001011
001011111001011
101011100101011
110010110101011
001011110101011
110011001101011
101001101101011
100011101101011
101100011101011
110010011101011
110001011101011
101001011101011
010011011101011
100100111101011
001100111101011
100010111101011
001001111101011
000011111101011
111100010011011
111001010011011
110101010011011
011100110011011
011010110011011
111100001011011
111001001011011
110101001011011
011100101011011
011010101011011
011010011011011
011001011011011
010011011011011
001011011011011
101100010111011
010100110111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
100100101111011
001100101111011
111011100000111
110111100000111
011111100000111
011111001000111
011110101000111
011101101000111
100111101000111
001111101000111
111011000100111
111010010100111
111001010100111
011011001100111
011010011100111
011001011100111
010011011100111
001011011100111
111010100010111
111001100010111
110101100010111
111010010010111
111001010010111
110101010010111
110100110010111
011010101010111
101001101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
001011011010111
110010100110111
101010100110111
110010010110111
101010010110111
110000110110111
100100110110111
010100110110111
110111000001111
110110100001111
101011100001111
110101010001111
110100110001111
100111001001111
010111001001111
100110101001111
010110101001111
101001101001111
100011101001111
001011101001111
110011000101111
101011000101111
110010100101111
101010100101111
110001010101111
101001010101111
010011010101111
001011010101111
110000110101111
100100110101111
010100110101111
101001010011111
100101010011111
010101010011111
010011010011111
001011010011111
101001001011111
100101001011111
010101001011111
010011001011111
001011001011111
101000101011111
100100101011111
010100101011111
010010101011111
001010101011111
101000100111111
100100100111111
010100100111111
010010100111111
001010100111111
101000010111111
100100010111111
010100010111111
010010010111111
001010010111111

# HP2_15(C5,9)
490
111111110010000
111111100110000
110011111110000
100111111110000
111111110001000
111110111001000
111001111101000
110011111101000
111111010011000
111011110011000
011111110011000
111110011011000
111010111011000
111001111011000
110011111011000
111111000111000
111011100111000
011111100111000
111110001111000
111101001111000
110111001111000
111001101111000
011101101111000
110011101111000
010011111111000
111110111000100
111110011100100
111001111100100
011101111100100
111010111010100
111001111010100
111001101110100
011101101110100
111010011110100
101110011110100
111001011110100
110001111110100
111111100001100
111101110001100
101111110001100
111110101001100
111100111001100
101110111001100
111111000101100
111011100101100
011111100101100
111001110101100
011101110101100
001111110101100
111110001101100
111100011101100
111000111101100
011100111101100
101001111101100
101011110011100
111010101011100
101110011011100
100111011011100
101010111011100
101001111011100
100011111011100
001011111011100
111010100111100
011110100111100
111010001111100
101110001111100
011110001111100
111000101111100
011100101111100
110010101111100
111111001100010
111110011100010
011101111100010
001111111100010
111101110010010
101111110010010
100111111010010
101111100110010
100111101110010
110010111110010
100110111110010
000111111110010
011101110101010
001111110101010
111101001101010
110111001101010
011101101101010
111100011101010
011100111101010
011001111101010
111101010011010
101111010011010
011101110011010
001111110011010
011101101011010
011010111011010
011001111011010
001011111011010
101111000111010
101011100111010
001111100111010
001110110111010
010101110111010
000111110111010
101101001111010
100111001111010
010111001111010
101001101111010
010101101111010
001101101111010
100011101111010
010011011111010
010010111111010
010001111111010
000011111111010
111111100000110
111110110000110
111101110000110
101111110000110
110110111000110
011110111000110
011101111000110
100111111000110
001111111000110
111111000100110
111110010100110
011111001100110
110110011100110
011110011100110
011101011100110
001111011100110
010101111100110
111010110010110
111001110010110
110101110010110
101011110010110
100111011010110
110010111010110
011010111010110
011001111010110
100101111010110
100011111010110
001011111010110
111010010110110
101110010110110
010101110110110
010111001110110
110010101110110
010101101110110
110010011110110
100110011110110
010011011110110
000111011110110
110000111110110
100100111110110
010001111110110
000101111110110
111101010001110
101111010001110
110100111001110
111101000101110
110111000101110
101111000101110
111100010101110
111001010101110
011101010101110
001111010101110
110110001101110
110010101101110
110100011101110
110000111101110
100100111101110
010100111101110
101011100011110
101110010011110
101011010011110
100111010011110
100111001011110
010111001011110
101001101011110
100011101011110
001011101011110
101110000111110
010111000111110
101010100111110
101100010111110
001110010111110
010101010111110
010011010111110
000111010111110
100110001111110
010110001111110
100100101111110
010100101111110
100010101111110
010010101111110
111111100100001
111111001100001
100111111100001
001111111100001
111110110010001
110111110010001
111110011010001
111110100110001
111101100110001
110111100110001
110011110110001
100111110110001
111110001110001
111101001110001
110111001110001
111010011110001
101110011110001
111001011110001
110011011110001
100111011110001
100101111110001
110111110001001
110110111001001
011110111001001
110011110101001
111001011101001
110011011101001
110010111101001
100011111101001
110111010011001
011110110011001
010111110011001
111101001011001
110111001011001
111100011011001
110110011011001
011110011011001
111001011011001
110011011011001
100111011011001
010111100111001
001110110111001
010101110111001
010011110111001
000111110111001
100111111000101
001111111000101
111011100100101
011111100100101
001111110100101
011111001100101
001111011100101
001101111100101
110101110010101
011101101010101
100101111010101
111010100110101
011110100110101
111001100110101
011101100110101
111001010110101
110001110110101
010101110110101
011110001110101
011101001110101
010111001110101
101001101110101
001101101110101
101100011110101
011010011110101
001110011110101
101001011110101
011001011110101
010011011110101
000111011110101
100100111110101
100001111110101
000101111110101
110111100001101
110101110001101
100111110001101
110110101001101
011110101001101
100111011001101
100110111001101
001110111001101
100011111001101
001011111001101
110011100101101
101011100101101
010111100101101
001110110101101
110001110101101
010101110101101
001011110101101
000111110101101
101001101101101
101100011101101
101001011101101
100100111101101
001100111101101
100001111101101
001001111101101
011110100011101
011110001011101
010111001011101
011100101011101
011010101011101
101100011011101
001110011011101
101001011011101
100101011011101
001011011011101
000111011011101
010111000111101
010110100111101
001110100111101
101100010111101
001110010111101
010101010111101
010011010111101
000111010111101
101100001111101
101000101111101
100100101111101
001100101111101
111111100000011
111110110000011
111111001000011
111110011000011
110110111000011
011110111000011
101111100100011
111011001100011
101111001100011
100111101100011
001111101100011
111010011100011
101110011100011
110010111100011
100110111100011
001110111100011
001011111100011
111101100010011
111100110010011
111010110010011
101110110010011
011101101010011
101110100110011
101101100110011
111010010110011
101110010110011
110010110110011
100110110110011
001110110110011
101101001110011
101001101110011
100101101110011
001101101110011
111101001001011
110111001001011
111100011001011
110100111001011
011100111001011
011010111001011
001011111001011
101011100101011
111001010101011
001011110101011
111001001101011
110011001101011
110010101101011
101001101101011
100011101101011
111000011101011
101100011101011
011001011101011
010011011101011
110000111101011
100100111101011
001100111101011
010010111101011
001001111101011
000011111101011
111101000011011
111100010011011
111001010011011
110101010011011
011100110011011
011010110011011
101101001011011
011101001011011
011100101011011
011010101011011
011010011011011
011001011011011
010011011011011
001011011011011
101100010111011
010100110111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
100100101111011
001100101111011
111011100000111
110111100000111
011111100000111
011111001000111
110110101000111
011110101000111
011101101000111
100111101000111
001111101000111
111011000100111
111001010100111
011011001100111
011010011100111
011001011100111
010011011100111
001011011100111
111010100010111
111001100010111
110101100010111
111001010010111
110101010010111
110100110010111
011010101010111
101001101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
001011011010111
111010000110111
110010100110111
101010100110111
111000010110111
011010010110111
110000110110111
100100110110111
010100110110111
110111000001111
101011100001111
110101010001111
110100110001111
110110001001111
100111001001111
010111001001111
110100101001111
110010101001111
101001101001111
100011101001111
001011101001111
110011000101111
101011000101111
110010100101111
101010100101111
110001010101111
101001010101111
010011010101111
001011010101111
110000110101111
100100110101111
010100110101111
101001010011111
100101010011111
010101010011111
010011010011111
001011010011111
101001001011111
100101001011111
010101001011111
010011001011111
001011001011111
101000101011111
100100101011111
010100101011111
010010101011111
001010101011111
101000100111111
100100100111111
010100100111111
010010100111111
001010100111111
101000010111111
100100010111111
010100010111111
010010010111111
001010010111111

# HP2_15(C5,10)
490
111111110010000
111111100110000
111001111110000
110011111110000
111111110001000
111110111001000
111001111101000
011101111101000
111111010011000
111011110011000
011111110011000
111110011011000
111010111011000
111001111011000
110011111011000
111111000111000
111011100111000
011111100111000
111110001111000
111101001111000
110111001111000
111001101111000
011101101111000
110011101111000
010011111111000
111110111000100
111110011100100
011101111100100
001111111100100
111010111010100
111001110110100
011101101110100
111010011110100
101110011110100
111000111110100
101001111110100
011001111110100
111111100001100
111101110001100
101111110001100
111110101001100
111100111001100
101110111001100
111111000101100
111011100101100
011111100101100
111001110101100
011101110101100
001111110101100
111110001101100
111100011101100
111000111101100
011100111101100
101001111101100
101011110011100
111010101011100
011110101011100
101110011011100
101010111011100
101001111011100
100011111011100
001011111011100
111010100111100
011110100111100
101110010111100
111010001111100
101110001111100
011110001111100
111000101111100
011100101111100
111111001100010
111110011100010
100111111100010
001111111100010
111101110010010
101111110010010
101111100110010
100111110110010
100111011110010
110010111110010
100101111110010
100011111110010
011101111001010
001111110101010
111101001101010
110111001101010
111100011101010
011101011101010
010101111101010
001101111101010
101111010011010
011101110011010
001111110011010
011101101011010
011010111011010
011001111011010
001011111011010
101111000111010
101011100111010
001111100111010
101110010111010
010101110111010
000111110111010
101101001111010
100111001111010
010111001111010
110010101111010
101001101111010
010101101111010
001101101111010
100011101111010
010011011111010
010010111111010
010001111111010
000011111111010
111111100000110
111110110000110
111101110000110
101111110000110
110110111000110
011110111000110
011101111000110
100111111000110
001111111000110
111111000100110
111110010100110
011111001100110
110110011100110
011110011100110
011101011100110
001111011100110
010101111100110
111010110010110
111001110010110
110101110010110
101011110010110
011101101010110
100111011010110
110010111010110
011010111010110
011001111010110
100101111010110
100011111010110
001011111010110
111010100110110
111010010110110
010101110110110
010111001110110
010101101110110
110010011110110
100110011110110
010011011110110
000111011110110
110000111110110
100100111110110
010001111110110
000101111110110
111101010001110
101111010001110
110111001001110
110100111001110
111101000101110
110111000101110
101111000101110
111100010101110
101110010101110
011101010101110
001111010101110
110110001101110
110100011101110
110000111101110
100100111101110
010100111101110
101011100011110
101011010011110
100111010011110
100111001011110
010111001011110
110010101011110
101001101011110
100011101011110
001011101011110
010111000111110
110010100111110
101010100111110
101010010111110
100110010111110
010101010111110
010011010111110
000111010111110
110010001111110
100110001111110
010110001111110
110000101111110
100100101111110
010100101111110
111111100100001
111111001100001
110011111100001
100111111100001
111110110010001
110111110010001
111110011010001
111110100110001
111101100110001
110111100110001
110011110110001
100111110110001
111110001110001
111101001110001
110111001110001
111010011110001
101110011110001
111001011110001
110011011110001
100111011110001
100101111110001
110111110001001
110110111001001
011110111001001
110011111001001
110011101101001
111001011101001
110001111101001
010011111101001
111101010011001
110111010011001
011110110011001
010111110011001
111101001011001
110111001011001
011110101011001
111100011011001
110110011011001
011110011011001
111001011011001
110011011011001
010111100111001
010101110111001
010011110111001
000111110111001
100111111000101
111011100100101
011111100100101
011111001100101
001111101100101
001110111100101
001011111100101
000111111100101
110101110010101
011110101010101
100111011010101
100101111010101
011110100110101
111001100110101
011101100110101
111001010110101
110001110110101
010101110110101
011110001110101
011101001110101
010111001110101
101001101110101
001101101110101
101100011110101
011010011110101
001110011110101
101001011110101
011001011110101
010011011110101
000111011110101
100100111110101
100001111110101
000101111110101
110111100001101
110101110001101
100111110001101
110111001001101
110110101001101
100110111001101
001110111001101
100011111001101
001011111001101
110011100101101
101011100101101
010111100101101
111001010101101
001110110101101
110001110101101
010101110101101
001011110101101
000111110101101
101001101101101
101100011101101
101001011101101
100100111101101
001100111101101
100001111101101
001001111101101
100111010011101
100111001011101
010111001011101
010110101011101
001110101011101
101100011011101
100110011011101
001110011011101
101001011011101
100011011011101
001011011011101
010111000111101
010110100111101
001110100111101
101100010111101
001110010111101
010101010111101
010011010111101
000111010111101
101100001111101
101000101111101
100100101111101
001100101111101
111111100000011
111110110000011
111111001000011
111110011000011
110110111000011
011110111000011
101111100100011
111011001100011
101111001100011
100111101100011
001111101100011
111010011100011
101110011100011
110010111100011
100110111100011
001110111100011
001011111100011
111101100010011
111101010010011
111100110010011
111010110010011
101110110010011
111010100110011
101110100110011
101101100110011
111010010110011
101110010110011
110010110110011
100110110110011
101101001110011
101001101110011
100101101110011
001101101110011
111101010001011
111101001001011
111100011001011
110100111001011
011100111001011
011010111001011
001011111001011
101011100101011
001110110101011
001011110101011
111001001101011
110011001101011
110010101101011
101001101101011
100011101101011
111000011101011
101100011101011
011001011101011
010011011101011
110000111101011
100100111101011
001100111101011
010010111101011
001001111101011
000011111101011
101101010011011
011101010011011
011100110011011
011010110011011
001110110011011
101101001011011
011101001011011
011100101011011
011010101011011
011010011011011
011001011011011
010011011011011
001011011011011
001110100111011
101100010111011
001110010111011
010100110111011
010010110111011
000110110111011
101100001111011
101000101111011
100100101111011
001100101111011
111011100000111
110111100000111
011111100000111
110111001000111
011111001000111
110110101000111
011110101000111
100111101000111
001111101000111
111011000100111
111010100100111
011011001100111
011010011100111
011001011100111
010011011100111
001011011100111
111001100010111
110101100010111
011101100010111
111001010010111
110101010010111
110100110010111
011101001010111
011100101010111
011010101010111
101001101010111
100101101010111
001101101010111
011010011010111
011001011010111
010011011010111
001011011010111
111000100110111
011010100110111
111000010110111
011010010110111
110000110110111
100100110110111
010100110110111
101011100001111
111001010001111
110101010001111
110100110001111
110101001001111
110011001001111
110100101001111
110010101001111
101001101001111
100011101001111
001011101001111
111001000101111
110011000101111
101011000101111
110010100101111
101010100101111
111000010101111
011001010101111
010011010101111
001011010101111
110000110101111
100100110101111
010100110101111
101001010011111
100101010011111
010101010011111
010011010011111
001011010011111
101001001011111
100101001011111
010101001011111
010011001011111
001011001011111
101000101011111
100100101011111
010100101011111
010010101011111
001010101011111
101000100111111
100100100111111
010100100111111
010010100111111
001010100111111
101000010111111
100100010111111
010100010111111
010010010111111
001010010111111

# HP2_15(C5,11)
490
111111100011000
111110110011000
111101110011000
110111110011000
101111110011000
111110011011000
110111011011000
111010111011000
111001111011000
101011111011000
111111000111000
111011100111000
011111100111000
011101110111000
110011110111000
010111110111000
001111110111000
111110001111000
111010101111000
111001101111000
110011011111000
110010111111000
110001111111000
011001111111000
100011111111000
111101110010100
101111110010100
111010111010100
111001111010100
101011111010100
100111111010100
111010101110100
110010111110100
100110111110100
000111111110100
111111100001100
111110110001100
111101110001100
101111110001100
111110011001100
111010111001100
110110111001100
011110111001100
111001111001100
101011111001100
100111111001100
001111111001100
111111000101100
111101010101100
011101110101100
111110001101100
111010101101100
111001101101100
111100011101100
111001011101100
110100111101100
011100111101100
110001111101100
011001111101100
001101111101100
101111010011100
101011101011100
101110011011100
101011011011100
100111011011100
101111000111100
001111010111100
101110001111100
101010101111100
011010101111100
101111100110010
101110110110010
011101110110010
001111110110010
111101001110010
110111001110010
101101101110010
011101101110010
100111101110010
011001111110010
110110111001010
011110111001010
111101010101010
111100011101010
111001011101010
110011011101010
110100111101010
011100111101010
110010111101010
100011111101010
111101010011010
110111001011010
111100011011010
111001011011010
011010111011010
001011111011010
111101000111010
110111000111010
101011100111010
011101010111010
011100110111010
001011110111010
111100001111010
110110001111010
111001001111010
110011001111010
011100101111010
101001101111010
100011101111010
011001011111010
010011011111010
011000111111010
010010111111010
001001111111010
000011111111010
111111100000110
111110110000110
011111101000110
111110011000110
110110111000110
011110111000110
001111111000110
111111000100110
111101010100110
011101110100110
111110001100110
011111001100110
011101101100110
111100011100110
111010011100110
101110011100110
011011011100110
001111011100110
110100111100110
011100111100110
110010111100110
100110111100110
011001111100110
001101111100110
000111111100110
111101100010110
101111100010110
111101010010110
111100110010110
101110110010110
011101110010110
001111110010110
100111101010110
011010111010110
011001111010110
001011111010110
101111000110110
101110010110110
001111010110110
100110110110110
010101110110110
000111110110110
010111001110110
100110101110110
010101101110110
000111101110110
010011011110110
010010111110110
010001111110110
000011111110110
110111100001110
110110101001110
100111101001110
110111000101110
110101010101110
101101010101110
110100110101110
110110001101110
110100101101110
110010101101110
101011100011110
110101010011110
101101010011110
100111001011110
011010101011110
100011101011110
001011101011110
001011011011110
101101000111110
101011000111110
100111000111110
010111000111110
010101010111110
001101010111110
001011010111110
010100110111110
100110001111110
010110001111110
010100101111110
100010101111110
010010101111110
111111100010001
111110110010001
110111110010001
111110011010001
110111011010001
100111111010001
111111000110001
111011100110001
101111100110001
011111100110001
101110110110001
110011110110001
010111110110001
111110001110001
111101001110001
110111001110001
111001101110001
101101101110001
011101101110001
100111101110001
110011011110001
100110111110001
110001111110001
100011111110001
000111111110001
110111110001001
110111011001001
100111111001001
001111111001001
111011100101001
011111100101001
110011110101001
010111110101001
001111110101001
001101111101001
011110110011001
011110011011001
110101011011001
010111011011001
011110100111001
010111010111001
010110110111001
001110110111001
011110001111001
011100101111001
011111101000101
011111001100101
111001101100101
011101101100101
111010011100101
101110011100101
111001011100101
011011011100101
001111011100101
110001111100101
111010110010101
110101110010101
111001101010101
111010011010101
101110011010101
111001011010101
110001111010101
100101111010101
111010100110101
101110010110101
110010110110101
010101110110101
111010001110101
101110001110101
010111001110101
111000101110101
010101101110101
110010011110101
100110011110101
010011011110101
000111011110101
110000111110101
100100111110101
010001111110101
000101111110101
111011100001101
011111100001101
110101110001101
011110101001101
001111101001101
001111011001101
100101111001101
111011000101101
011111000101101
111010100101101
111001100101101
011101100101101
001111010101101
110001110101101
010101110101101
011110001101101
011100101101101
101001101101101
001101101101101
101100011101101
101001011101101
001101011101101
100100111101101
100001111101101
000101111101101
110101010011101
101001101011101
101100011011101
001110011011101
101001011011101
100101011011101
000111011011101
010111000111101
101010100111101
011010100111101
001110010111101
010101010111101
000111010111101
010100110111101
101100001111101
011010001111101
010110001111101
001110001111101
101000101111101
011000101111101
010100101111101
111111100000011
111110110000011
011111101000011
111110011000011
001111111000011
111111000100011
101111100100011
101110110100011
001111110100011
111110001100011
111101001100011
110111001100011
011111001100011
101101101100011
100111101100011
111010011100011
101110011100011
111001011100011
110011011100011
011011011100011
001111011100011
100110111100011
001101111100011
100011111100011
000111111100011
111101100010011
111100110010011
111101001010011
101101101010011
011101101010011
111100011010011
111001011010011
101100110110011
101010110110011
101100101110011
110111100001011
110110110001011
011110110001011
110111001001011
011110101001011
100111101001011
110110011001011
011110011001011
110011011001011
100110111001011
001110111001011
100011111001011
001011111001011
101011100101011
110011010101011
110010110101011
100011110101011
001011110101011
101001101101011
101100011101011
101001011101011
100100111101011
001100111101011
100001111101011
001001111101011
011100110011011
011010110011011
110101001011011
010111001011011
011100101011011
101001101011011
110100011011011
101100011011011
011100011011011
011010011011011
110001011011011
101001011011011
010011011011011
101010100111011
010011010111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
001100101111011
111011100000111
111010110000111
011011101000111
010111101000111
011011011000111
111011000100111
111010010100111
111001010100111
011011010100111
110010110100111
111001100010111
110101100010111
111001010010111
111000110010111
110100110010111
101010110010111
011010110010111
010111001010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
101100010110111
101010010110111
010011010110111
100100110110111
100010110110111
010010110110111
100100101110111
110101100001111
110011100001111
101011100001111
010111100001111
110100110001111
011010101001111
010110101001111
100101101001111
001011101001111
000111101001111
001011011001111
110011000101111
101011000101111
110010100101111
101100010101111
110001010101111
101001010101111
001011010101111
110000110101111
100100110101111
100100101101111
110101000011111
010111000011111
101010100011111
011010100011111
101001100011111
110100010011111
101100010011111
110001010011111
101001010011111
010100110011111
011010001011111
010110001011111
100101001011111
000111001011111
011000101011111
010100101011111
100001101011111
001001101011111
001010011011111
001001011011111
000011011011111
101100000111111
101010000111111
010011000111111
100010100111111
010010100111111
001100010111111
001010010111111
010001010111111
000011010111111
010000110111111
000100110111111
100100001111111
100000101111111
000100101111111

# HP2_15(C5,12)
490
111111100011000
111110110011000
111101110011000
110111110011000
101111110011000
111110011011000
110111011011000
111010111011000
111001111011000
101011111011000
111111000111000
111011100111000
011111100111000
011101110111000
110011110111000
010111110111000
001111110111000
111110001111000
110111001111000
111010101111000
111001101111000
110011011111000
110010111111000
110001111111000
100011111111000
101111110010100
111010111010100
111001111010100
101011111010100
100111111010100
111010101110100
101110011110100
110010111110100
100110111110100
110001111110100
111111100001100
111110110001100
111101110001100
101111110001100
111110011001100
111010111001100
110110111001100
011110111001100
111001111001100
101011111001100
100111111001100
001111111001100
111111000101100
111011100101100
111101010101100
011101110101100
111110001101100
111010101101100
111001101101100
111100011101100
111001011101100
110100111101100
011100111101100
110001111101100
011001111101100
101111010011100
101011101011100
101110011011100
101011011011100
100111011011100
001111010111100
101110001111100
011110001111100
101010101111100
011010101111100
111101110010010
101111100110010
101110110110010
011101110110010
001111110110010
111101001110010
101101101110010
011101101110010
100111101110010
000111111110010
110110111001010
111101010101010
110111001101010
111100011101010
111001011101010
110011011101010
110100111101010
011100111101010
110010111101010
011001111101010
111101010011010
111001011011010
011010111011010
011001111011010
001011111011010
111101000111010
101111000111010
101011100111010
011101010111010
011100110111010
011001110111010
001011110111010
111100001111010
111001001111010
110101001111010
100111001111010
010111001111010
011100101111010
101001101111010
011001101111010
100011101111010
010011011111010
010010111111010
010001111111010
000011111111010
111111100000110
111110110000110
111101110000110
011111101000110
111110011000110
110110111000110
011110111000110
001111111000110
111111000100110
111101010100110
011101110100110
111110001100110
011111001100110
011101101100110
111100011100110
111010011100110
101110011100110
011011011100110
001111011100110
110100111100110
011100111100110
110010111100110
100110111100110
011001111100110
001101111100110
101111100010110
111010110010110
101110110010110
111001110010110
110101110010110
101101110010110
001111110010110
100111101010110
011010111010110
011001111010110
001011111010110
000111111010110
101110010110110
001111010110110
100110110110110
010101110110110
010111001110110
100110101110110
010101101110110
010011011110110
000111011110110
010010111110110
000110111110110
010001111110110
000101111110110
110110101001110
100111101001110
110111000101110
101111000101110
110101010101110
101101010101110
110100110101110
110110001101110
110100101101110
110010101101110
101111000011110
101011100011110
110101010011110
101101010011110
100111001011110
011010101011110
100011101011110
001011101011110
001011011011110
101110000111110
010111000111110
001111000111110
010101010111110
001101010111110
001011010111110
010100110111110
100110001111110
010110001111110
010100101111110
100010101111110
010010101111110
111111100010001
111110110010001
110111110010001
111110011010001
110111011010001
100111111010001
111111000110001
111011100110001
101111100110001
011111100110001
101110110110001
110011110110001
010111110110001
111110001110001
111101001110001
110111001110001
111001101110001
101101101110001
011101101110001
100111101110001
101110011110001
110011011110001
100110111110001
100011111110001
000111111110001
110111110001001
110111011001001
011110111001001
100111111001001
001111111001001
011111100101001
110011110101001
010111110101001
001111110101001
100011111101001
011110110011001
111100011011001
011110011011001
110101011011001
010111011011001
011110100111001
010111010111001
010110110111001
001110110111001
011100101111001
011111101000101
111011100100101
011111001100101
111001101100101
011101101100101
111010011100101
111001011100101
011011011100101
001111011100101
001101111100101
110101110010101
111001101010101
111010011010101
111001011010101
100101111010101
111010100110101
110010110110101
110001110110101
010101110110101
111010001110101
011110001110101
010111001110101
111000101110101
110001101110101
010101101110101
101100011110101
110010011110101
101010011110101
001110011110101
110001011110101
010011011110101
000111011110101
100100111110101
100001111110101
000101111110101
110111100001101
011111100001101
110101110001101
011110101001101
001111101001101
001111011001101
100101111001101
001101111001101
011111000101101
011101100101101
110011100101101
101011100101101
011011100101101
001111010101101
110001110101101
010101110101101
001101110101101
011100101101101
101001101101101
101100011101101
101001011101101
100100111101101
001100111101101
100001111101101
001001111101101
110101010011101
011110001011101
101001101011101
101100011011101
001110011011101
101001011011101
100101011011101
000111011011101
011110000111101
010111000111101
101010100111101
011010100111101
001110010111101
010101010111101
000111010111101
010100110111101
101100001111101
011100001111101
101000101111101
011000101111101
010100101111101
111111100000011
111110110000011
011111101000011
111110011000011
011110111000011
001111111000011
111111000100011
101111100100011
101110110100011
001111110100011
111110001100011
111101001100011
110111001100011
011111001100011
101101101100011
100111101100011
111010011100011
101110011100011
111001011100011
110011011100011
011011011100011
001111011100011
100110111100011
001101111100011
000111111100011
111101100010011
111100110010011
111010110010011
111101001010011
101101101010011
011101101010011
111001011010011
101100110110011
101010110110011
101100101110011
110110110001011
110111001001011
100111101001011
111100011001011
110110011001011
110011011001011
011100111001011
011010111001011
100110111001011
010110111001011
001011111001011
101011100101011
110011010101011
110010110101011
001011110101011
101001101101011
100011101101011
101100011101011
101001011101011
100011011101011
100100111101011
001100111101011
100010111101011
001001111101011
000011111101011
111100010011011
011100110011011
011010110011011
111100001011011
110101001011011
010111001011011
011100101011011
101001101011011
111000011011011
011010011011011
110001011011011
101001011011011
010011011011011
101010100111011
010011010111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
001100101111011
111011100000111
110111100000111
011011101000111
010111101000111
011011011000111
111011000100111
111010010100111
111001010100111
011011010100111
110010110100111
111010100010111
111001100010111
110101100010111
111010010010111
111001010010111
110100110010111
110010110010111
010111001010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
101100010110111
101010010110111
010011010110111
100100110110111
100010110110111
010010110110111
100100101110111
110111000001111
110110100001111
101011100001111
100111100001111
110100110001111
011010101001111
010110101001111
100101101001111
001011101001111
000111101001111
001011011001111
110011000101111
101011000101111
110010100101111
101100010101111
110001010101111
101001010101111
001011010101111
110000110101111
100100110101111
100100101101111
110101000011111
010111000011111
101010100011111
011010100011111
101001100011111
110100010011111
101100010011111
110001010011111
101001010011111
010100110011111
011010001011111
010110001011111
100101001011111
000111001011111
011000101011111
010100101011111
100001101011111
001001101011111
001010011011111
001001011011111
000011011011111
101100000111111
101010000111111
010011000111111
100010100111111
010010100111111
001100010111111
001010010111111
010001010111111
000011010111111
010000110111111
000100110111111
100100001111111
100000101111111
000100101111111

# HP2_15(C5,13)
490
111111100011000
111110110011000
111101110011000
110111110011000
101111110011000
111110011011000
110111011011000
111010111011000
111001111011000
101011111011000
111111000111000
111011100111000
011111100111000
110011110111000
010111110111000
001111110111000
111110001111000
111101001111000
110111001111000
111010101111000
111001101111000
110011011111000
110010111111000
110001111111000
100011111111000
111010111010100
111001111010100
101011111010100
100111111010100
111010101110100
111001101110100
111010011110100
101110011110100
110010111110100
110001111110100
111111100001100
111110110001100
111101110001100
101111110001100
111110011001100
111010111001100
110110111001100
011110111001100
111001111001100
101011111001100
100111111001100
111111000101100
111011100101100
011111100101100
111101010101100
011101110101100
111110001101100
111010101101100
111001101101100
111100011101100
111001011101100
110100111101100
011100111101100
110001111101100
011001111101100
101111010011100
101011101011100
101110011011100
101011011011100
100111011011100
101110001111100
011110001111100
011100101111100
101010101111100
011010101111100
111101110010010
101111110010010
101111100110010
101110110110010
001111110110010
101101101110010
011101101110010
100111101110010
100110111110010
000111111110010
111101010101010
011101110101010
111101001101010
110111001101010
111100011101010
111001011101010
110100111101010
011100111101010
110010111101010
011001111101010
111101010011010
011101110011010
111101001011010
011010111011010
011001111011010
001011111011010
101111000111010
011101100111010
101011100111010
001111010111010
010101110111010
001101110111010
001011110111010
101101001111010
011101001111010
100111001111010
010111001111010
011100101111010
101001101111010
011001101111010
100011101111010
010011011111010
010010111111010
010001111111010
000011111111010
111111100000110
111110110000110
111101110000110
101111110000110
011111101000110
111110011000110
110110111000110
011110111000110
001111111000110
111111000100110
111101010100110
011101110100110
111110001100110
011111001100110
011101101100110
111100011100110
111010011100110
101110011100110
011011011100110
001111011100110
110100111100110
011100111100110
110010111100110
011001111100110
001101111100110
101111010010110
111010110010110
111001110010110
110101110010110
101011110010110
100111110010110
100111101010110
011010111010110
100110111010110
011001111010110
001011111010110
000111111010110
101110010110110
110010110110110
010101110110110
010111001110110
010101101110110
100110011110110
010011011110110
000111011110110
100100111110110
100010111110110
010010111110110
010001111110110
000101111110110
110110101001110
110111000101110
101111000101110
110101010101110
101101010101110
001111010101110
110100110101110
110110001101110
110100101101110
110010101101110
101111000011110
101011100011110
110101010011110
101101010011110
001111010011110
100111001011110
011010101011110
100011101011110
001011101011110
001011011011110
101110000111110
010111000111110
001110010111110
010101010111110
000111010111110
010100110111110
100110001111110
010110001111110
010100101111110
100010101111110
010010101111110
111111100010001
111110110010001
110111110010001
111110011010001
110111011010001
100111111010001
111111000110001
111011100110001
101111100110001
011111100110001
101110110110001
110011110110001
010111110110001
111110001110001
111101001110001
110111001110001
101101101110001
011101101110001
100111101110001
111010011110001
101110011110001
110011011110001
100110111110001
100011111110001
000111111110001
110111110001001
110111011001001
110110111001001
011110111001001
100111111001001
110011110101001
010111110101001
001111110101001
110011011101001
100011111101001
011110110011001
111100011011001
011110011011001
111001011011001
110101011011001
010111011011001
011110100111001
010111010111001
010110110111001
001110110111001
011111101000101
001111111000101
111011100100101
011111100100101
011111001100101
011101101100101
111001011100101
011011011100101
001111011100101
001101111100101
110101110010101
111001011010101
100101111010101
111010100110101
111001100110101
111010010110101
110001110110101
010101110110101
011110001110101
111001001110101
010111001110101
011100101110101
101001101110101
011001101110101
010101101110101
111000011110101
101100011110101
011010011110101
001110011110101
110001011110101
010011011110101
000111011110101
100100111110101
100001111110101
000101111110101
110111100001101
110101110001101
001111110001101
011110101001101
100111101001101
001110111001101
100101111001101
001011111001101
000111111001101
011110100101101
110011100101101
101011100101101
010111100101101
001111100101101
001111010101101
110001110101101
010101110101101
001101110101101
101001101101101
101100011101101
101001011101101
100100111101101
001100111101101
100001111101101
001001111101101
110101010011101
011110001011101
011100101011101
101001101011101
101100011011101
001110011011101
101001011011101
100101011011101
000111011011101
011110000111101
010111000111101
011100100111101
101010100111101
011010100111101
001110010111101
010101010111101
000111010111101
010100110111101
101100001111101
101000101111101
001100101111101
111111100000011
111110110000011
011111101000011
111110011000011
110110111000011
011110111000011
001111111000011
111111000100011
101111100100011
101110110100011
001111110100011
111110001100011
111101001100011
110111001100011
011111001100011
101101101100011
100111101100011
111010011100011
101110011100011
111001011100011
011011011100011
001111011100011
100110111100011
001101111100011
000111111100011
111101100010011
111100110010011
111010110010011
111101001010011
101101101010011
011101101010011
101100110110011
110010110110011
101010110110011
101100101110011
110111001001011
110110101001011
111100011001011
111001011001011
110100111001011
011100111001011
110010111001011
011010111001011
001011111001011
101011100101011
110010110101011
001011110101011
110011001101011
101001101101011
100011101101011
101100011101011
110010011101011
110001011101011
101001011101011
010011011101011
100100111101011
001100111101011
100010111101011
001001111101011
000011111101011
111100010011011
111001010011011
011100110011011
011010110011011
111100001011011
111001001011011
110101001011011
010111001011011
011100101011011
101001101011011
011010011011011
011001011011011
010011011011011
101010100111011
010011010111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
001100101111011
111011100000111
110111100000111
011011101000111
100111101000111
010111101000111
011011011000111
111011000100111
111010010100111
111001010100111
011011010100111
111010100010111
111001100010111
110101100010111
111010010010111
111001010010111
110100110010111
010111001010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
110010100110111
101100010110111
110010010110111
101010010110111
010011010110111
110000110110111
100100110110111
100100101110111
110111000001111
110110100001111
101011100001111
110100110001111
100111001001111
011010101001111
100110101001111
010110101001111
100011101001111
001011101001111
001011011001111
110011000101111
101011000101111
110010100101111
101100010101111
110001010101111
101001010101111
001011010101111
110000110101111
100100110101111
100100101101111
110101000011111
010111000011111
101010100011111
011010100011111
101001100011111
110100010011111
101100010011111
110001010011111
101001010011111
010100110011111
011010001011111
010110001011111
100101001011111
000111001011111
011000101011111
010100101011111
100001101011111
001001101011111
001010011011111
001001011011111
000011011011111
101100000111111
101010000111111
010011000111111
100010100111111
010010100111111
001100010111111
001010010111111
010001010111111
000011010111111
010000110111111
000100110111111
100100001111111
100000101111111
000100101111111

# HP2_15(C5,14)
490
111111100011000
111110110011000
111101110011000
110111110011000
101111110011000
111110011011000
110111011011000
111010111011000
111001111011000
101011111011000
111111000111000
111011100111000
011111100111000
110011110111000
010111110111000
111110001111000
111101001111000
110111001111000
111010101111000
111001101111000
011101101111000
110011011111000
110010111111000
110001111111000
100011111111000
111010111010100
111001111010100
101011111010100
111010101110100
111001101110100
011101101110100
111010011110100
101110011110100
111001011110100
110001111110100
111111100001100
111110110001100
111101110001100
101111110001100
111110011001100
111010111001100
110110111001100
011110111001100
111001111001100
101011111001100
111111000101100
111011100101100
011111100101100
111101010101100
011101110101100
001111110101100
111110001101100
111010101101100
111001101101100
111100011101100
111001011101100
110100111101100
011100111101100
110001111101100
011001111101100
101011101011100
101110011011100
101011011011100
100111011011100
011110100111100
101110001111100
011110001111100
011100101111100
101010101111100
011010101111100
111101110010010
101111110010010
100111111010010
101111100110010
101110110110010
101101101110010
100111101110010
110010111110010
100110111110010
000111111110010
111101010101010
011101110101010
001111110101010
111101001101010
110111001101010
011101101101010
111100011101010
110100111101010
011100111101010
011001111101010
111101010011010
101111010011010
011101110011010
001111110011010
011101101011010
011010111011010
011001111011010
001011111011010
101111000111010
101011100111010
001111100111010
001110110111010
010101110111010
000111110111010
101101001111010
100111001111010
010111001111010
101001101111010
010101101111010
001101101111010
100011101111010
010011011111010
010010111111010
010001111111010
000011111111010
111111100000110
111110110000110
111101110000110
101111110000110
011111101000110
111110011000110
110110111000110
011110111000110
100111111000110
001111111000110
111111000100110
111101010100110
011101110100110
111110001100110
011111001100110
011101101100110
111100011100110
111010011100110
101110011100110
011011011100110
001111011100110
110100111100110
011100111100110
011001111100110
001101111100110
111010110010110
111001110010110
110101110010110
101011110010110
100111011010110
110010111010110
011010111010110
011001111010110
100101111010110
100011111010110
001011111010110
111010010110110
101110010110110
010101110110110
010111001110110
110010101110110
010101101110110
110010011110110
100110011110110
010011011110110
000111011110110
110000111110110
100100111110110
010001111110110
000101111110110
101111010001110
110111000101110
101111000101110
110101010101110
101101010101110
001111010101110
110100110101110
110110001101110
110100101101110
110010101101110
101011100011110
101110010011110
110101010011110
101011010011110
100111010011110
100111001011110
011010101011110
100011101011110
001011101011110
001011011011110
101110000111110
010111000111110
001110010111110
010101010111110
000111010111110
010100110111110
100110001111110
010110001111110
010100101111110
100010101111110
010010101111110
111111100010001
111110110010001
110111110010001
111110011010001
110111011010001
100111111010001
111111000110001
111011100110001
101111100110001
011111100110001
101110110110001
110011110110001
010111110110001
111110001110001
111101001110001
110111001110001
101101101110001
100111101110001
111010011110001
101110011110001
111001011110001
110011011110001
100110111110001
100011111110001
000111111110001
110111110001001
110111011001001
110110111001001
011110111001001
110011110101001
010111110101001
111001011101001
110011011101001
110010111101001
100011111101001
011110110011001
111101001011001
111100011011001
011110011011001
111001011011001
110101011011001
010111011011001
010111010111001
010110110111001
001110110111001
011111101000101
100111111000101
001111111000101
111011100100101
011111100100101
001111110100101
011111001100101
011011011100101
001111011100101
001101111100101
110101110010101
011101101010101
100101111010101
111010100110101
011110100110101
111001100110101
011101100110101
111001010110101
110001110110101
010101110110101
011110001110101
011101001110101
010111001110101
101001101110101
001101101110101
101100011110101
011010011110101
001110011110101
101001011110101
011001011110101
010011011110101
000111011110101
100100111110101
100001111110101
000101111110101
110111100001101
110101110001101
100111110001101
110110101001101
011110101001101
100111011001101
100110111001101
001110111001101
100011111001101
001011111001101
110011100101101
101011100101101
010111100101101
001110110101101
110001110101101
010101110101101
001011110101101
000111110101101
101001101101101
101100011101101
101001011101101
100100111101101
001100111101101
100001111101101
001001111101101
011110100011101
110101010011101
011110001011101
011100101011101
101001101011101
101100011011101
001110011011101
101001011011101
100101011011101
000111011011101
010111000111101
101010100111101
010110100111101
001110100111101
001110010111101
010101010111101
000111010111101
010100110111101
101100001111101
101000101111101
001100101111101
111111100000011
111110110000011
011111101000011
111110011000011
110110111000011
011110111000011
001111111000011
111111000100011
101111100100011
101110110100011
001111110100011
111110001100011
111101001100011
110111001100011
011111001100011
101101101100011
100111101100011
111010011100011
101110011100011
011011011100011
001111011100011
110010111100011
100110111100011
001101111100011
000111111100011
111101100010011
111100110010011
111010110010011
101101101010011
011101101010011
111010010110011
101100110110011
110010110110011
101010110110011
101100101110011
111101001001011
110111001001011
111100011001011
110100111001011
011100111001011
011010111001011
001011111001011
101011100101011
111001010101011
001011110101011
111001001101011
110011001101011
110010101101011
101001101101011
100011101101011
111000011101011
101100011101011
011001011101011
010011011101011
110000111101011
100100111101011
001100111101011
010010111101011
001001111101011
000011111101011
111101000011011
111100010011011
111001010011011
011100110011011
011010110011011
101101001011011
011101001011011
010111001011011
011100101011011
101001101011011
011010011011011
011001011011011
010011011011011
101010100111011
010011010111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
001100101111011
111011100000111
110111100000111
110110101000111
011011101000111
100111101000111
010111101000111
011011011000111
111011000100111
111001010100111
011011010100111
111010100010111
111001100010111
110101100010111
111001010010111
110100110010111
010111001010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
111010000110111
110010100110111
111000010110111
101100010110111
011010010110111
010011010110111
110000110110111
100100110110111
100100101110111
110111000001111
101011100001111
110100110001111
110110001001111
100111001001111
110100101001111
110010101001111
011010101001111
100011101001111
001011101001111
001011011001111
110011000101111
101011000101111
110010100101111
101100010101111
110001010101111
101001010101111
001011010101111
110000110101111
100100110101111
100100101101111
110101000011111
010111000011111
101010100011111
011010100011111
101001100011111
110100010011111
101100010011111
110001010011111
101001010011111
010100110011111
011010001011111
010110001011111
100101001011111
000111001011111
011000101011111
010100101011111
100001101011111
001001101011111
001010011011111
001001011011111
000011011011111
101100000111111
101010000111111
010011000111111
100010100111111
010010100111111
001100010111111
001010010111111
010001010111111
000011010111111
010000110111111
000100110111111
100100001111111
100000101111111
000100101111111

# HP2_15(C5,15)
490
111111110010000
111111100110000
110011111110000
100111111110000
111111110001000
111110111001000
111001111101000
110011111101000
111111010011000
111011110011000
011111110011000
111010111011000
111001111011000
110011111011000
111111000111000
111011100111000
011111100111000
011101110111000
001111110111000
110111001111000
111001101111000
110011101111000
111110111000100
111110011100100
111001111100100
011101111100100
101111110010100
111010111010100
111001111010100
100111111010100
111110001110100
101110011110100
110010111110100
100110111110100
110001111110100
100101111110100
010101111110100
111111100001100
111101110001100
101111110001100
111110101001100
111100111001100
101110111001100
100111111001100
001111111001100
111011100101100
111001110101100
011101110101100
111100011101100
111000111101100
011100111101100
101111010011100
101011110011100
111110001011100
111010101011100
101110011011100
100111011011100
101010111011100
101001111011100
100011111011100
001011111011100
111110000111100
111010100111100
001111010111100
111100001111100
110110001111100
010111001111100
111000101111100
110010101111100
101100011111100
111111001100010
111110011100010
011101111100010
001111111100010
111110110010010
111101110010010
101111100110010
011101110110010
001111110110010
111101001110010
011101101110010
100111101110010
010101111110010
010011111110010
000111111110010
110110111001010
111111000101010
110111001101010
111100011101010
111001011101010
110011011101010
011100111101010
110010111101010
011001111101010
010011111101010
001011111101010
111101010011010
111001011011010
011001111011010
010011111011010
001011111011010
111101000111010
101111000111010
101011100111010
011101010111010
011100110111010
011001110111010
010011110111010
001011110111010
111100001111010
111001001111010
110101001111010
100111001111010
011100101111010
101001101111010
011001101111010
100011101111010
010011101111010
111110110000110
111101110000110
110110111000110
011110111000110
011101111000110
001111111000110
111110010100110
011111001100110
110110011100110
011110011100110
011101011100110
001111011100110
110010111100110
100110111100110
101111100010110
111010110010110
101110110010110
111001110010110
101101110010110
001111110010110
100111101010110
011010111010110
011001111010110
010101111010110
001011111010110
000111111010110
101110010110110
001111010110110
100110110110110
100110101110110
010101011110110
010011011110110
000111011110110
010100111110110
010010111110110
000110111110110
111111000001110
111101010001110
110110101001110
100111101001110
110100111001110
111110000101110
111011000101110
011111000101110
101011100101110
111100010101110
111001010101110
011101010101110
110110001101110
010111001101110
110010101101110
110100011101110
110000111101110
100100111101110
010100111101110
101111000011110
101011100011110
101101010011110
100111001011110
101001101011110
100011101011110
001011101011110
101110000111110
001111000111110
101010100111110
101100010111110
010101010111110
001101010111110
010011010111110
001011010111110
100110001111110
010101001111110
010011001111110
000111001111110
100100101111110
010100101111110
100010101111110
010010101111110
111111100100001
111111001100001
100111111100001
001111111100001
110111110010001
111110100110001
111101100110001
110111100110001
110011110110001
100111110110001
111110001110001
111101001110001
110111001110001
111001101110001
011101101110001
101110011110001
110011011110001
100111011110001
110111110001001
111110011001001
011110111001001
100111111001001
001111111001001
011111100101001
110011110101001
001111110101001
101001111101001
100011111101001
001011111101001
111110010011001
110111010011001
011110110011001
010111110011001
111110001011001
110111001011001
111010011011001
101110011011001
110011011011001
100111011011001
011010111011001
011110100111001
010111100111001
001110110111001
010101110111001
010011110111001
000111110111001
011100101111001
101100011111001
111111100000101
111011100100101
011111001100101
111001101100101
011101101100101
111010011100101
111001011100101
001111011100101
101001111100101
100101111100101
001101111100101
111001101010101
111010011010101
111001011010101
111010100110101
110010110110101
110001110110101
100101110110101
010101110110101
111010001110101
011110001110101
010111001110101
111000101110101
110001101110101
100101101110101
010101101110101
110010011110101
101010011110101
001110011110101
110001011110101
100101011110101
010011011110101
000111011110101
110111100001101
011111100001101
110101110001101
011110101001101
001111101001101
001111011001101
101001111001101
100101111001101
001101111001101
011111000101101
011101100101101
110011100101101
011011100101101
001111010101101
110001110101101
101001110101101
010101110101101
001101110101101
011100101101101
101000111101101
100100111101101
001100111101101
011110001011101
010111001011101
011010101011101
001110011011101
101001011011101
100101011011101
001011011011101
000111011011101
011110000111101
010111000111101
011010100111101
001110010111101
010101010111101
010011010111101
000111010111101
011100001111101
101000101111101
011000101111101
100100101111101
010100101111101
101000011111101
100100011111101
001100011111101
111111001000011
111110011000011
011110111000011
101111100100011
111011001100011
101111001100011
100111101100011
001111101100011
111010011100011
101110011100011
111001011100011
110011011100011
100110111100011
001110111100011
111110100010011
111101100010011
111110010010011
110110110010011
011110110010011
110101110010011
111101001010011
011101101010011
111001011010011
011010111010011
101110100110011
101101100110011
101110010110011
100110110110011
001110110110011
101101001110011
101001101110011
100101101110011
001101101110011
110110110001011
110111001001011
100111101001011
111100011001011
110110011001011
110011011001011
011100111001011
100110111001011
010110111001011
110011010101011
110010110101011
101001101101011
100011101101011
001011101101011
101100011101011
101001011101011
100011011101011
001011011101011
100100111101011
001100111101011
100010111101011
001010111101011
111100010011011
110101010011011
011100110011011
111100001011011
110101001011011
011100101011011
111000011011011
110001011011011
101001011011011
010011011011011
001011011011011
011000111011011
010010111011011
001010111011011
101100010111011
010100110111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
100100101111011
001100101111011
111111000000111
111110100000111
111101100000111
101111100000111
110101110000111
011111001000111
011110101000111
011101101000111
001111101000111
111011000100111
101011100100111
111010010100111
111001010100111
110010110100111
011011001100111
011010011100111
011001011100111
010011011100111
001011011100111
111010100010111
111001100010111
111010010010111
111001010010111
110010110010111
110001110010111
100101110010111
010101110010111
011010101010111
101001101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
001011011010111
101010100110111
101010010110111
100100110110111
010100110110111
100010110110111
010010110110111
110111000001111
110110100001111
100111100001111
110101010001111
110100110001111
010111001001111
010110101001111
101001101001111
100101101001111
001011101001111
000111101001111
110011000101111
110010100101111
101001100101111
100011100101111
001011100101111
110001010101111
101001010101111
010011010101111
001011010101111
110000110101111
100100110101111
010100110101111
101001010011111
100101010011111
010101010011111
010011010011111
001011010011111
101001001011111
100101001011111
010101001011111
010011001011111
001011001011111
101000101011111
100100101011111
010100101011111
010010101011111
001010101011111
101000100111111
100100100111111
010100100111111
010010100111111
001010100111111
101000010111111
100100010111111
010100010111111
010010010111111
001010010111111

# HP2_15(C5,16)
490
111111110010000
111111100110000
110011111110000
100111111110000
111111110001000
111110111001000
111001111101000
110011111101000
111111010011000
111011110011000
011111110011000
111010111011000
111001111011000
110011111011000
111111000111000
111011100111000
011111100111000
001111110111000
111101001111000
110111001111000
111001101111000
110011101111000
111110111000100
111110011100100
111001111100100
011101111100100
111010111010100
111001111010100
100111111010100
111110001110100
111001101110100
111010011110100
101110011110100
110010111110100
110001111110100
100101111110100
010101111110100
111111100001100
111101110001100
101111110001100
111110101001100
111100111001100
101110111001100
100111111001100
111011100101100
011111100101100
111001110101100
011101110101100
111100011101100
111000111101100
011100111101100
101111010011100
101011110011100
111110001011100
111010101011100
101110011011100
100111011011100
101010111011100
101001111011100
100011111011100
001011111011100
111110000111100
111010100111100
111100001111100
110110001111100
010111001111100
111000101111100
011100101111100
110010101111100
101100011111100
111111001100010
111110011100010
011101111100010
001111111100010
111110110010010
111101110010010
101111110010010
101111100110010
001111110110010
011101101110010
100111101110010
100110111110010
010101111110010
010011111110010
000111111110010
111111000101010
011101110101010
111101001101010
110111001101010
111100011101010
111001011101010
011100111101010
110010111101010
011001111101010
010011111101010
001011111101010
111101010011010
011101110011010
111101001011010
011001111011010
010011111011010
001011111011010
101111000111010
011101100111010
101011100111010
001111010111010
010101110111010
001101110111010
010011110111010
001011110111010
101101001111010
011101001111010
100111001111010
011100101111010
101001101111010
011001101111010
100011101111010
010011101111010
111110110000110
111101110000110
101111110000110
110110111000110
011110111000110
011101111000110
001111111000110
111110010100110
011111001100110
110110011100110
011110011100110
011101011100110
001111011100110
110010111100110
101111010010110
111010110010110
111001110010110
101011110010110
100111110010110
100111101010110
011010111010110
100110111010110
011001111010110
010101111010110
001011111010110
000111111010110
101110010110110
110010110110110
100110011110110
010101011110110
010011011110110
000111011110110
100100111110110
010100111110110
100010111110110
010010111110110
111111000001110
111101010001110
110110101001110
110100111001110
111110000101110
111011000101110
011111000101110
101011100101110
111100010101110
111001010101110
011101010101110
001111010101110
110110001101110
010111001101110
110010101101110
110100011101110
110000111101110
100100111101110
010100111101110
101111000011110
101011100011110
101101010011110
001111010011110
100111001011110
101001101011110
100011101011110
001011101011110
101110000111110
101010100111110
101100010111110
001110010111110
010101010111110
010011010111110
000111010111110
100110001111110
010101001111110
010011001111110
000111001111110
100100101111110
010100101111110
100010101111110
010010101111110
111111100100001
111111001100001
100111111100001
001111111100001
110111110010001
111110100110001
111101100110001
110111100110001
110011110110001
100111110110001
111110001110001
111101001110001
110111001110001
011101101110001
111010011110001
101110011110001
110011011110001
100111011110001
110111110001001
111110011001001
110110111001001
011110111001001
100111111001001
110011110101001
001111110101001
110011011101001
101001111101001
100011111101001
001011111101001
111110010011001
110111010011001
011110110011001
010111110011001
111110001011001
110111001011001
111010011011001
101110011011001
111001011011001
110011011011001
100111011011001
011010111011001
011110100111001
010111100111001
001110110111001
010101110111001
010011110111001
000111110111001
101100011111001
111111100000101
001111111000101
111011100100101
011111100100101
011111001100101
011101101100101
111001011100101
001111011100101
101001111100101
100101111100101
001101111100101
111001011010101
111010100110101
111001100110101
111010010110101
110001110110101
100101110110101
010101110110101
011110001110101
111001001110101
010111001110101
011100101110101
101001101110101
011001101110101
100101101110101
010101101110101
111000011110101
011010011110101
001110011110101
110001011110101
100101011110101
010011011110101
000111011110101
110111100001101
110101110001101
001111110001101
011110101001101
100111101001101
001110111001101
101001111001101
100101111001101
001011111001101
000111111001101
011110100101101
110011100101101
010111100101101
001111100101101
001111010101101
110001110101101
101001110101101
010101110101101
001101110101101
101000111101101
100100111101101
001100111101101
011110001011101
010111001011101
011100101011101
011010101011101
001110011011101
101001011011101
100101011011101
001011011011101
000111011011101
011110000111101
010111000111101
011100100111101
011010100111101
001110010111101
010101010111101
010011010111101
000111010111101
101000101111101
100100101111101
001100101111101
101000011111101
100100011111101
001100011111101
111111001000011
111110011000011
110110111000011
011110111000011
101111100100011
111011001100011
101111001100011
100111101100011
001111101100011
111010011100011
101110011100011
111001011100011
100110111100011
001110111100011
111110100010011
111101100010011
111110010010011
110110110010011
011110110010011
110101110010011
111101001010011
011101101010011
011010111010011
101110100110011
101101100110011
101110010110011
110010110110011
100110110110011
001110110110011
101101001110011
101001101110011
100101101110011
001101101110011
110111001001011
110110101001011
111100011001011
111001011001011
110100111001011
011100111001011
110010111001011
110010110101011
110011001101011
101001101101011
100011101101011
001011101101011
101100011101011
110010011101011
110001011101011
101001011101011
010011011101011
001011011101011
100100111101011
001100111101011
100010111101011
001010111101011
111100010011011
111001010011011
110101010011011
011100110011011
111100001011011
111001001011011
110101001011011
011100101011011
011001011011011
010011011011011
001011011011011
011000111011011
010010111011011
001010111011011
101100010111011
010100110111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
100100101111011
001100101111011
111111000000111
111110100000111
111101100000111
101111100000111
110101110000111
011111001000111
011110101000111
011101101000111
100111101000111
001111101000111
111011000100111
101011100100111
111010010100111
111001010100111
011011001100111
011010011100111
011001011100111
010011011100111
001011011100111
111010100010111
111001100010111
111010010010111
111001010010111
110001110010111
100101110010111
010101110010111
011010101010111
101001101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
001011011010111
110010100110111
101010100110111
110010010110111
101010010110111
110000110110111
100100110110111
010100110110111
110111000001111
110110100001111
110101010001111
110100110001111
100111001001111
010111001001111
100110101001111
010110101001111
101001101001111
100011101001111
001011101001111
110011000101111
110010100101111
101001100101111
100011100101111
001011100101111
110001010101111
101001010101111
010011010101111
001011010101111
110000110101111
100100110101111
010100110101111
101001010011111
100101010011111
010101010011111
010011010011111
001011010011111
101001001011111
100101001011111
010101001011111
010011001011111
001011001011111
101000101011111
100100101011111
010100101011111
010010101011111
001010101011111
101000100111111
100100100111111
010100100111111
010010100111111
001010100111111
101000010111111
100100010111111
010100010111111
010010010111111
001010010111111

# HP2_15(C5,17)
490
111111110010000
111111100110000
110011111110000
100111111110000
111111110001000
111110111001000
111001111101000
110011111101000
111111010011000
111011110011000
011111110011000
111010111011000
111001111011000
110011111011000
111111000111000
111011100111000
011111100111000
111101001111000
110111001111000
111001101111000
011101101111000
110011101111000
111110111000100
111110011100100
111001111100100
011101111100100
111010111010100
111001111010100
111110001110100
111001101110100
011101101110100
111010011110100
101110011110100
111001011110100
110001111110100
100101111110100
010101111110100
111111100001100
111101110001100
101111110001100
111110101001100
111100111001100
101110111001100
111011100101100
011111100101100
111001110101100
011101110101100
001111110101100
111100011101100
111000111101100
011100111101100
101011110011100
111110001011100
111010101011100
101110011011100
100111011011100
101010111011100
101001111011100
100011111011100
001011111011100
111110000111100
111010100111100
011110100111100
111100001111100
110110001111100
010111001111100
111000101111100
011100101111100
110010101111100
101100011111100
111111001100010
111110011100010
011101111100010
001111111100010
111110110010010
111101110010010
101111110010010
100111111010010
101111100110010
100111101110010
110010111110010
100110111110010
010101111110010
010011111110010
000111111110010
111111000101010
011101110101010
001111110101010
111101001101010
110111001101010
011101101101010
111100011101010
011100111101010
011001111101010
010011111101010
001011111101010
111101010011010
101111010011010
011101110011010
001111110011010
011101101011010
011001111011010
010011111011010
001011111011010
101111000111010
101011100111010
001111100111010
001110110111010
010101110111010
010011110111010
000111110111010
101101001111010
100111001111010
101001101111010
010101101111010
001101101111010
100011101111010
010011101111010
111110110000110
111101110000110
101111110000110
110110111000110
011110111000110
011101111000110
100111111000110
001111111000110
111110010100110
011111001100110
110110011100110
011110011100110
011101011100110
001111011100110
111010110010110
111001110010110
101011110010110
100111011010110
110010111010110
011010111010110
011001111010110
100101111010110
010101111010110
100011111010110
001011111010110
111010010110110
101110010110110
110010101110110
110010011110110
100110011110110
010101011110110
010011011110110
000111011110110
110000111110110
100100111110110
010100111110110
111111000001110
111101010001110
101111010001110
110100111001110
111110000101110
111011000101110
011111000101110
101011100101110
111100010101110
111001010101110
011101010101110
001111010101110
110110001101110
010111001101110
110010101101110
110100011101110
110000111101110
100100111101110
010100111101110
101011100011110
101110010011110
101011010011110
100111010011110
100111001011110
101001101011110
100011101011110
001011101011110
101110000111110
101010100111110
101100010111110
001110010111110
010101010111110
010011010111110
000111010111110
100110001111110
010101001111110
010011001111110
000111001111110
100100101111110
010100101111110
100010101111110
010010101111110
111111100100001
111111001100001
100111111100001
001111111100001
110111110010001
111110100110001
111101100110001
110111100110001
110011110110001
100111110110001
111110001110001
111101001110001
110111001110001
111010011110001
101110011110001
111001011110001
110011011110001
100111011110001
110111110001001
111110011001001
110110111001001
011110111001001
110011110101001
111001011101001
110011011101001
110010111101001
101001111101001
100011111101001
001011111101001
111110010011001
110111010011001
011110110011001
010111110011001
111110001011001
111101001011001
110111001011001
111010011011001
101110011011001
111001011011001
110011011011001
100111011011001
011010111011001
010111100111001
001110110111001
010101110111001
010011110111001
000111110111001
101100011111001
111111100000101
100111111000101
001111111000101
111011100100101
011111100100101
001111110100101
011111001100101
001111011100101
101001111100101
100101111100101
001101111100101
011101101010101
111010100110101
011110100110101
111001100110101
011101100110101
111001010110101
110001110110101
100101110110101
010101110110101
011110001110101
011101001110101
010111001110101
101001101110101
100101101110101
001101101110101
011010011110101
001110011110101
101001011110101
011001011110101
100101011110101
010011011110101
000111011110101
110111100001101
110101110001101
100111110001101
110110101001101
011110101001101
100111011001101
100110111001101
001110111001101
101001111001101
100011111001101
001011111001101
110011100101101
010111100101101
001110110101101
110001110101101
101001110101101
010101110101101
001011110101101
000111110101101
101000111101101
100100111101101
001100111101101
011110100011101
011110001011101
010111001011101
011100101011101
011010101011101
001110011011101
101001011011101
100101011011101
001011011011101
000111011011101
010111000111101
010110100111101
001110100111101
001110010111101
010101010111101
010011010111101
000111010111101
101000101111101
100100101111101
001100101111101
101000011111101
100100011111101
001100011111101
111111001000011
111110011000011
110110111000011
011110111000011
101111100100011
111011001100011
101111001100011
100111101100011
001111101100011
111010011100011
101110011100011
110010111100011
100110111100011
001110111100011
111110100010011
111101100010011
111110010010011
110110110010011
011110110010011
110101110010011
011101101010011
011010111010011
101110100110011
101101100110011
111010010110011
101110010110011
110010110110011
100110110110011
001110110110011
101101001110011
101001101110011
100101101110011
001101101110011
111101001001011
110111001001011
111100011001011
110100111001011
011100111001011
111001010101011
111001001101011
110011001101011
110010101101011
101001101101011
100011101101011
001011101101011
111000011101011
101100011101011
011001011101011
010011011101011
001011011101011
110000111101011
100100111101011
001100111101011
010010111101011
001010111101011
111101000011011
111100010011011
111001010011011
110101010011011
011100110011011
101101001011011
011101001011011
011100101011011
011001011011011
010011011011011
001011011011011
011000111011011
010010111011011
001010111011011
101100010111011
010100110111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
100100101111011
001100101111011
111111000000111
111110100000111
111101100000111
101111100000111
110101110000111
011111001000111
110110101000111
011110101000111
011101101000111
100111101000111
001111101000111
111011000100111
101011100100111
111001010100111
011011001100111
011010011100111
011001011100111
010011011100111
001011011100111
111010100010111
111001100010111
111001010010111
110001110010111
100101110010111
010101110010111
011010101010111
101001101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
001011011010111
111010000110111
110010100110111
101010100110111
111000010110111
011010010110111
110000110110111
100100110110111
010100110110111
110111000001111
110101010001111
110100110001111
110110001001111
100111001001111
010111001001111
110100101001111
110010101001111
101001101001111
100011101001111
001011101001111
110011000101111
110010100101111
101001100101111
100011100101111
001011100101111
110001010101111
101001010101111
010011010101111
001011010101111
110000110101111
100100110101111
010100110101111
101001010011111
100101010011111
010101010011111
010011010011111
001011010011111
101001001011111
100101001011111
010101001011111
010011001011111
001011001011111
101000101011111
100100101011111
010100101011111
010010101011111
001010101011111
101000100111111
100100100111111
010100100111111
010010100111111
001010100111111
101000010111111
100100010111111
010100010111111
010010010111111
001010010111111

# HP2_15(C5,18)
490
111111110010000
111111100110000
111001111110000
110011111110000
111111110001000
111110111001000
111001111101000
011101111101000
111111010011000
111011110011000
011111110011000
111010111011000
111001111011000
110011111011000
111111000111000
111011100111000
011111100111000
111101001111000
110111001111000
111001101111000
011101101111000
110011101111000
111110111000100
111110011100100
011101111100100
001111111100100
111010111010100
111001110110100
111110001110100
011101101110100
111010011110100
101110011110100
111000111110100
101001111110100
011001111110100
100101111110100
010101111110100
111111100001100
111101110001100
101111110001100
111110101001100
111100111001100
101110111001100
111011100101100
011111100101100
111001110101100
011101110101100
001111110101100
111100011101100
111000111101100
011100111101100
101011110011100
111110001011100
111010101011100
011110101011100
101110011011100
101010111011100
101001111011100
100011111011100
001011111011100
111110000111100
111010100111100
011110100111100
101110010111100
111100001111100
110110001111100
010111001111100
111000101111100
011100101111100
101100011111100
111111001100010
111110011100010
100111111100010
001111111100010
111110110010010
111101110010010
101111110010010
101111100110010
100111110110010
100111011110010
110010111110010
100101111110010
010101111110010
100011111110010
010011111110010
011101111001010
111111000101010
001111110101010
111101001101010
110111001101010
111100011101010
011101011101010
010101111101010
001101111101010
010011111101010
001011111101010
101111010011010
011101110011010
001111110011010
011101101011010
011001111011010
010011111011010
001011111011010
101111000111010
101011100111010
001111100111010
101110010111010
010101110111010
010011110111010
000111110111010
101101001111010
100111001111010
110010101111010
101001101111010
010101101111010
001101101111010
100011101111010
010011101111010
111110110000110
111101110000110
101111110000110
110110111000110
011110111000110
011101111000110
100111111000110
001111111000110
111110010100110
011111001100110
110110011100110
011110011100110
011101011100110
001111011100110
111010110010110
111001110010110
101011110010110
011101101010110
100111011010110
110010111010110
011010111010110
011001111010110
100101111010110
010101111010110
100011111010110
001011111010110
111010100110110
111010010110110
110010011110110
100110011110110
010101011110110
010011011110110
000111011110110
110000111110110
100100111110110
010100111110110
111111000001110
111101010001110
101111010001110
110111001001110
110100111001110
111110000101110
111011000101110
011111000101110
101011100101110
111100010101110
101110010101110
011101010101110
001111010101110
110110001101110
010111001101110
110100011101110
110000111101110
100100111101110
010100111101110
101011100011110
101011010011110
100111010011110
100111001011110
110010101011110
101001101011110
100011101011110
001011101011110
110010100111110
101010100111110
101010010111110
100110010111110
010101010111110
010011010111110
000111010111110
110010001111110
100110001111110
010101001111110
010011001111110
000111001111110
110000101111110
100100101111110
010100101111110
111111100100001
111111001100001
110011111100001
100111111100001
110111110010001
111110100110001
111101100110001
110111100110001
110011110110001
100111110110001
111110001110001
111101001110001
110111001110001
111010011110001
101110011110001
111001011110001
110011011110001
100111011110001
110111110001001
111110011001001
110110111001001
011110111001001
110011111001001
110011101101001
111001011101001
110001111101001
101001111101001
010011111101001
001011111101001
111110010011001
111101010011001
110111010011001
011110110011001
010111110011001
111110001011001
111101001011001
110111001011001
011110101011001
111010011011001
101110011011001
111001011011001
110011011011001
011010111011001
010111100111001
010101110111001
010011110111001
000111110111001
101100011111001
111111100000101
100111111000101
111011100100101
011111100100101
011111001100101
001111101100101
001110111100101
101001111100101
100101111100101
001011111100101
000111111100101
011110101010101
100111011010101
011110100110101
111001100110101
011101100110101
111001010110101
110001110110101
100101110110101
010101110110101
011110001110101
011101001110101
010111001110101
101001101110101
100101101110101
001101101110101
011010011110101
001110011110101
101001011110101
011001011110101
100101011110101
010011011110101
000111011110101
110111100001101
110101110001101
100111110001101
110111001001101
110110101001101
100110111001101
001110111001101
101001111001101
100011111001101
001011111001101
110011100101101
010111100101101
111001010101101
001110110101101
110001110101101
101001110101101
010101110101101
001011110101101
000111110101101
101000111101101
100100111101101
001100111101101
100111010011101
100111001011101
010111001011101
010110101011101
001110101011101
100110011011101
001110011011101
101001011011101
100011011011101
001011011011101
010111000111101
010110100111101
001110100111101
001110010111101
010101010111101
010011010111101
000111010111101
101000101111101
100100101111101
001100101111101
101000011111101
100100011111101
001100011111101
111111001000011
111110011000011
110110111000011
011110111000011
101111100100011
111011001100011
101111001100011
100111101100011
001111101100011
111010011100011
101110011100011
110010111100011
100110111100011
001110111100011
111110100010011
111101100010011
111110010010011
111101010010011
110110110010011
011110110010011
110101110010011
011010111010011
111010100110011
101110100110011
101101100110011
111010010110011
101110010110011
110010110110011
100110110110011
101101001110011
101001101110011
100101101110011
001101101110011
111101010001011
111101001001011
111100011001011
110100111001011
011100111001011
001110110101011
111001001101011
110011001101011
110010101101011
101001101101011
100011101101011
001011101101011
111000011101011
101100011101011
011001011101011
010011011101011
001011011101011
110000111101011
100100111101011
001100111101011
010010111101011
001010111101011
101101010011011
011101010011011
011100110011011
001110110011011
101101001011011
011101001011011
011100101011011
011001011011011
010011011011011
001011011011011
011000111011011
010010111011011
001010111011011
001110100111011
101100010111011
001110010111011
010100110111011
010010110111011
000110110111011
101100001111011
101000101111011
100100101111011
001100101111011
111111000000111
111110100000111
111101100000111
101111100000111
110101110000111
110111001000111
011111001000111
110110101000111
011110101000111
100111101000111
001111101000111
111011000100111
111010100100111
101011100100111
011011001100111
011010011100111
011001011100111
010011011100111
001011011100111
111001100010111
011101100010111
111001010010111
110001110010111
100101110010111
010101110010111
011101001010111
011100101010111
011010101010111
101001101010111
100101101010111
001101101010111
011010011010111
011001011010111
010011011010111
001011011010111
111000100110111
011010100110111
111000010110111
011010010110111
110000110110111
100100110110111
010100110110111
111001010001111
110101010001111
110100110001111
110101001001111
110011001001111
110100101001111
110010101001111
101001101001111
100011101001111
001011101001111
111001000101111
110011000101111
110010100101111
101001100101111
100011100101111
001011100101111
111000010101111
011001010101111
010011010101111
001011010101111
110000110101111
100100110101111
010100110101111
101001010011111
100101010011111
010101010011111
010011010011111
001011010011111
101001001011111
100101001011111
010101001011111
010011001011111
001011001011111
101000101011111
100100101011111
010100101011111
010010101011111
001010101011111
101000100111111
100100100111111
010100100111111
010010100111111
001010100111111
101000010111111
100100010111111
010100010111111
010010010111111
001010010111111

# HP2_15(C5,19)
490
111111110010000
111111100110000
111111110001000
111110111001000
111111010011000
111011110011000
011111110011000
111110011011000
110111011011000
111010111011000
111001111011000
111111000111000
111011100111000
011111100111000
011101110111000
110011110111000
001111110111000
111110001111000
111010101111000
111001101111000
110011011111000
110010111111000
110001111111000
011001111111000
100011111111000
111110111000100
111110011100100
111101110010100
101111110010100
111010111010100
111001111010100
100111111010100
111010101110100
110010111110100
100110111110100
000111111110100
111111100001100
111101110001100
101111110001100
111110101001100
111100111001100
101110111001100
111001111001100
100111111001100
001111111001100
111111000101100
111101010101100
011101110101100
111110001101100
111010101101100
111001101101100
111100011101100
111001011101100
011100111101100
110001111101100
011001111101100
001101111101100
101111010011100
101011110011100
101110011011100
100111011011100
101010111011100
101001111011100
100011111011100
001011111011100
101111000111100
001111010111100
101110001111100
101010101111100
011010101111100
111111001100010
111110011100010
101111100110010
101110110110010
011101110110010
001111110110010
111101001110010
110111001110010
011101101110010
100111101110010
011001111110010
110110111001010
011110111001010
111101010101010
111100011101010
111001011101010
110011011101010
011100111101010
110010111101010
100011111101010
111101010011010
110111001011010
111100011011010
111001011011010
011010111011010
001011111011010
111101000111010
110111000111010
101011100111010
011101010111010
011100110111010
001011110111010
111100001111010
110110001111010
111001001111010
110011001111010
011100101111010
101001101111010
100011101111010
011001011111010
010011011111010
011000111111010
010010111111010
001001111111010
000011111111010
111111100000110
111110110000110
011111101000110
110110111000110
011110111000110
001111111000110
111111000100110
111110010100110
111101010100110
011101110100110
011111001100110
011101101100110
110110011100110
011110011100110
001111011100110
011100111100110
110010111100110
100110111100110
011001111100110
001101111100110
000111111100110
111101100010110
101111100010110
111101010010110
111100110010110
101110110010110
011101110010110
001111110010110
100111101010110
011010111010110
011001111010110
001011111010110
101111000110110
101110010110110
001111010110110
100110110110110
010101110110110
000111110110110
010111001110110
100110101110110
010101101110110
000111101110110
010011011110110
010010111110110
010001111110110
000011111110110
110111100001110
110110101001110
100111101001110
110100111001110
110111000101110
110101010101110
101101010101110
110110001101110
110010101101110
110100011101110
110000111101110
100100111101110
010100111101110
101011100011110
110101010011110
101101010011110
100111001011110
011010101011110
101001101011110
100011101011110
001011101011110
101101000111110
101011000111110
100111000111110
010111000111110
010101010111110
001101010111110
010011010111110
001011010111110
100110001111110
010110001111110
100100101111110
010100101111110
100010101111110
010010101111110
111111100100001
111111001100001
111110110010001
110111110010001
111110011010001
110111011010001
100111111010001
111110100110001
111101100110001
110111100110001
101110110110001
110011110110001
111110001110001
111101001110001
110111001110001
111001101110001
011101101110001
100111101110001
110011011110001
100110111110001
110001111110001
100011111110001
000111111110001
110111110001001
110111011001001
100111111001001
001111111001001
111011100101001
011111100101001
110011110101001
001111110101001
001101111101001
011110110011001
010111110011001
011110011011001
110101011011001
010111011011001
011110100111001
010111100111001
001110110111001
010101110111001
010011110111001
000111110111001
011110001111001
011100101111001
011111101000101
011111001100101
111001101100101
011101101100101
111010011100101
101110011100101
111001011100101
001111011100101
110001111100101
111010110010101
110101110010101
111001101010101
111010011010101
101110011010101
111001011010101
110001111010101
100101111010101
111010100110101
101110010110101
110010110110101
010101110110101
111010001110101
101110001110101
010111001110101
111000101110101
010101101110101
110010011110101
100110011110101
010011011110101
000111011110101
110000111110101
100100111110101
010001111110101
000101111110101
111011100001101
011111100001101
110101110001101
011110101001101
001111101001101
001111011001101
100101111001101
111011000101101
011111000101101
111010100101101
111001100101101
011101100101101
001111010101101
110001110101101
010101110101101
011110001101101
011100101101101
101001101101101
001101101101101
101100011101101
101001011101101
001101011101101
100100111101101
100001111101101
000101111101101
110101010011101
101100011011101
001110011011101
101001011011101
100101011011101
001011011011101
000111011011101
010111000111101
101010100111101
011010100111101
001110010111101
010101010111101
010011010111101
000111010111101
101100001111101
011010001111101
010110001111101
001110001111101
101000101111101
011000101111101
100100101111101
010100101111101
111111100000011
111110110000011
111111001000011
011111101000011
111110011000011
001111111000011
101111100100011
101110110100011
001111110100011
111011001100011
101111001100011
100111101100011
111010011100011
101110011100011
111001011100011
110011011100011
001111011100011
100110111100011
001101111100011
100011111100011
000111111100011
111101100010011
111100110010011
111101001010011
011101101010011
111100011010011
111001011010011
101101100110011
101100110110011
101010110110011
101101001110011
101001101110011
100101101110011
001101101110011
110111100001011
110110110001011
011110110001011
110111001001011
011110101001011
100111101001011
110110011001011
011110011001011
110011011001011
100110111001011
001110111001011
100011111001011
001011111001011
101011100101011
110011010101011
110010110101011
100011110101011
001011110101011
101001101101011
101100011101011
101001011101011
100100111101011
001100111101011
100001111101011
001001111101011
011100110011011
011010110011011
110101001011011
010111001011011
011100101011011
110100011011011
101100011011011
011100011011011
011010011011011
110001011011011
101001011011011
010011011011011
001011011011011
101010100111011
010100110111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
100100101111011
001100101111011
111011100000111
111010110000111
011011101000111
010111101000111
111011000100111
111010010100111
111001010100111
110010110100111
011011001100111
011010011100111
011001011100111
010011011100111
001011011100111
111001100010111
110101100010111
111001010010111
111000110010111
110100110010111
101010110010111
011010110010111
010111001010111
101001101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
001011011010111
101100010110111
101010010110111
100100110110111
010100110110111
100010110110111
010010110110111
110101100001111
110011100001111
101011100001111
010111100001111
110100110001111
011010101001111
010110101001111
101001101001111
100101101001111
001011101001111
000111101001111
110011000101111
101011000101111
110010100101111
101100010101111
110001010101111
101001010101111
010011010101111
001011010101111
110000110101111
100100110101111
010100110101111
110101000011111
010111000011111
101010100011111
011010100011111
110100010011111
101100010011111
110001010011111
101001010011111
010011010011111
001011010011111
011010001011111
010110001011111
101001001011111
100101001011111
001011001011111
000111001011111
101000101011111
011000101011111
100100101011111
010100101011111
101100000111111
101010000111111
100100100111111
010100100111111
100010100111111
010010100111111
010100010111111
001100010111111
010010010111111
001010010111111

# HP2_15(C5,20)
490
111111110010000
111111100110000
111111110001000
111110111001000
111111010011000
111011110011000
011111110011000
111110011011000
110111011011000
111010111011000
111001111011000
111111000111000
111011100111000
011111100111000
011101110111000
110011110111000
001111110111000
111110001111000
110111001111000
111010101111000
111001101111000
110011011111000
110010111111000
110001111111000
100011111111000
111110111000100
111110011100100
101111110010100
111010111010100
111001111010100
100111111010100
111010101110100
101110011110100
110010111110100
100110111110100
110001111110100
111111100001100
111101110001100
101111110001100
111110101001100
111100111001100
101110111001100
111001111001100
100111111001100
001111111001100
111111000101100
111011100101100
111101010101100
011101110101100
111110001101100
111010101101100
111001101101100
111100011101100
111001011101100
011100111101100
110001111101100
011001111101100
101111010011100
101011110011100
101110011011100
100111011011100
101010111011100
101001111011100
100011111011100
001011111011100
001111010111100
101110001111100
011110001111100
101010101111100
011010101111100
111111001100010
111110011100010
111101110010010
101111100110010
101110110110010
011101110110010
001111110110010
111101001110010
011101101110010
100111101110010
000111111110010
110110111001010
111101010101010
110111001101010
111100011101010
111001011101010
110011011101010
011100111101010
110010111101010
011001111101010
111101010011010
111001011011010
011010111011010
011001111011010
001011111011010
111101000111010
101111000111010
101011100111010
011101010111010
011100110111010
011001110111010
001011110111010
111100001111010
111001001111010
110101001111010
100111001111010
010111001111010
011100101111010
101001101111010
011001101111010
100011101111010
010011011111010
010010111111010
010001111111010
000011111111010
111111100000110
111110110000110
111101110000110
011111101000110
110110111000110
011110111000110
001111111000110
111111000100110
111110010100110
111101010100110
011101110100110
011111001100110
011101101100110
110110011100110
011110011100110
001111011100110
011100111100110
110010111100110
100110111100110
011001111100110
001101111100110
101111100010110
111010110010110
101110110010110
111001110010110
110101110010110
101101110010110
001111110010110
100111101010110
011010111010110
011001111010110
001011111010110
000111111010110
101110010110110
001111010110110
100110110110110
010101110110110
010111001110110
100110101110110
010101101110110
010011011110110
000111011110110
010010111110110
000110111110110
010001111110110
000101111110110
110110101001110
100111101001110
110100111001110
110111000101110
101111000101110
110101010101110
101101010101110
110110001101110
110010101101110
110100011101110
110000111101110
100100111101110
010100111101110
101111000011110
101011100011110
110101010011110
101101010011110
100111001011110
011010101011110
101001101011110
100011101011110
001011101011110
101110000111110
010111000111110
001111000111110
010101010111110
001101010111110
010011010111110
001011010111110
100110001111110
010110001111110
100100101111110
010100101111110
100010101111110
010010101111110
111111100100001
111111001100001
111110110010001
110111110010001
111110011010001
110111011010001
100111111010001
111110100110001
111101100110001
110111100110001
101110110110001
110011110110001
111110001110001
111101001110001
110111001110001
111001101110001
011101101110001
100111101110001
101110011110001
110011011110001
100110111110001
100011111110001
000111111110001
110111110001001
110111011001001
011110111001001
100111111001001
001111111001001
011111100101001
110011110101001
001111110101001
100011111101001
011110110011001
010111110011001
111100011011001
011110011011001
110101011011001
010111011011001
011110100111001
010111100111001
001110110111001
010101110111001
010011110111001
000111110111001
011100101111001
011111101000101
111011100100101
011111001100101
111001101100101
011101101100101
111010011100101
111001011100101
001111011100101
001101111100101
110101110010101
111001101010101
111010011010101
111001011010101
100101111010101
111010100110101
110010110110101
110001110110101
010101110110101
111010001110101
011110001110101
010111001110101
111000101110101
110001101110101
010101101110101
101100011110101
110010011110101
101010011110101
001110011110101
110001011110101
010011011110101
000111011110101
100100111110101
100001111110101
000101111110101
110111100001101
011111100001101
110101110001101
011110101001101
001111101001101
001111011001101
100101111001101
001101111001101
011111000101101
011101100101101
110011100101101
101011100101101
011011100101101
001111010101101
110001110101101
010101110101101
001101110101101
011100101101101
101001101101101
101100011101101
101001011101101
100100111101101
001100111101101
100001111101101
001001111101101
110101010011101
011110001011101
101100011011101
001110011011101
101001011011101
100101011011101
001011011011101
000111011011101
011110000111101
010111000111101
101010100111101
011010100111101
001110010111101
010101010111101
010011010111101
000111010111101
101100001111101
011100001111101
101000101111101
011000101111101
100100101111101
010100101111101
111111100000011
111110110000011
111111001000011
011111101000011
111110011000011
011110111000011
001111111000011
101111100100011
101110110100011
001111110100011
111011001100011
101111001100011
100111101100011
111010011100011
101110011100011
111001011100011
110011011100011
001111011100011
100110111100011
001101111100011
000111111100011
111101100010011
111100110010011
111010110010011
111101001010011
011101101010011
111001011010011
101101100110011
101100110110011
101010110110011
101101001110011
101001101110011
100101101110011
001101101110011
110110110001011
110111001001011
100111101001011
111100011001011
110110011001011
110011011001011
011100111001011
011010111001011
100110111001011
010110111001011
001011111001011
101011100101011
110011010101011
110010110101011
001011110101011
101001101101011
100011101101011
101100011101011
101001011101011
100011011101011
100100111101011
001100111101011
100010111101011
001001111101011
000011111101011
111100010011011
011100110011011
011010110011011
111100001011011
110101001011011
010111001011011
011100101011011
111000011011011
011010011011011
110001011011011
101001011011011
010011011011011
001011011011011
101010100111011
010100110111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
100100101111011
001100101111011
111011100000111
110111100000111
011011101000111
010111101000111
111011000100111
111010010100111
111001010100111
110010110100111
011011001100111
011010011100111
011001011100111
010011011100111
001011011100111
111010100010111
111001100010111
110101100010111
111010010010111
111001010010111
110100110010111
110010110010111
010111001010111
101001101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
001011011010111
101100010110111
101010010110111
100100110110111
010100110110111
100010110110111
010010110110111
110111000001111
110110100001111
101011100001111
100111100001111
110100110001111
011010101001111
010110101001111
101001101001111
100101101001111
001011101001111
000111101001111
110011000101111
101011000101111
110010100101111
101100010101111
110001010101111
101001010101111
010011010101111
001011010101111
110000110101111
100100110101111
010100110101111
110101000011111
010111000011111
101010100011111
011010100011111
110100010011111
101100010011111
110001010011111
101001010011111
010011010011111
001011010011111
011010001011111
010110001011111
101001001011111
100101001011111
001011001011111
000111001011111
101000101011111
011000101011111
100100101011111
010100101011111
101100000111111
101010000111111
100100100111111
010100100111111
100010100111111
010010100111111
010100010111111
001100010111111
010010010111111
001010010111111

# HP2_15(C5,21)
490
111111110010000
111111100110000
111111110001000
111110111001000
111111010011000
111011110011000
011111110011000
111110011011000
110111011011000
111010111011000
111001111011000
111111000111000
111011100111000
011111100111000
110011110111000
001111110111000
111110001111000
111101001111000
110111001111000
111010101111000
111001101111000
110011011111000
110010111111000
110001111111000
100011111111000
111110111000100
111110011100100
111010111010100
111001111010100
100111111010100
111010101110100
111001101110100
111010011110100
101110011110100
110010111110100
110001111110100
111111100001100
111101110001100
101111110001100
111110101001100
111100111001100
101110111001100
111001111001100
100111111001100
111111000101100
111011100101100
011111100101100
111101010101100
011101110101100
111110001101100
111010101101100
111001101101100
111100011101100
111001011101100
011100111101100
110001111101100
011001111101100
101111010011100
101011110011100
101110011011100
100111011011100
101010111011100
101001111011100
100011111011100
001011111011100
101110001111100
011110001111100
011100101111100
101010101111100
011010101111100
111111001100010
111110011100010
111101110010010
101111110010010
101111100110010
101110110110010
001111110110010
011101101110010
100111101110010
100110111110010
000111111110010
111101010101010
011101110101010
111101001101010
110111001101010
111100011101010
111001011101010
011100111101010
110010111101010
011001111101010
111101010011010
011101110011010
111101001011010
011010111011010
011001111011010
001011111011010
101111000111010
011101100111010
101011100111010
001111010111010
010101110111010
001101110111010
001011110111010
101101001111010
011101001111010
100111001111010
010111001111010
011100101111010
101001101111010
011001101111010
100011101111010
010011011111010
010010111111010
010001111111010
000011111111010
111111100000110
111110110000110
111101110000110
101111110000110
011111101000110
110110111000110
011110111000110
001111111000110
111111000100110
111110010100110
111101010100110
011101110100110
011111001100110
011101101100110
110110011100110
011110011100110
001111011100110
011100111100110
110010111100110
011001111100110
001101111100110
101111010010110
111010110010110
111001110010110
110101110010110
101011110010110
100111110010110
100111101010110
011010111010110
100110111010110
011001111010110
001011111010110
000111111010110
101110010110110
110010110110110
010101110110110
010111001110110
010101101110110
100110011110110
010011011110110
000111011110110
100100111110110
100010111110110
010010111110110
010001111110110
000101111110110
110110101001110
110100111001110
110111000101110
101111000101110
110101010101110
101101010101110
001111010101110
110110001101110
110010101101110
110100011101110
110000111101110
100100111101110
010100111101110
101111000011110
101011100011110
110101010011110
101101010011110
001111010011110
100111001011110
011010101011110
101001101011110
100011101011110
001011101011110
101110000111110
010111000111110
001110010111110
010101010111110
010011010111110
000111010111110
100110001111110
010110001111110
100100101111110
010100101111110
100010101111110
010010101111110
111111100100001
111111001100001
111110110010001
110111110010001
111110011010001
110111011010001
100111111010001
111110100110001
111101100110001
110111100110001
101110110110001
110011110110001
111110001110001
111101001110001
110111001110001
011101101110001
100111101110001
111010011110001
101110011110001
110011011110001
100110111110001
100011111110001
000111111110001
110111110001001
110111011001001
110110111001001
011110111001001
100111111001001
110011110101001
001111110101001
110011011101001
100011111101001
011110110011001
010111110011001
111100011011001
011110011011001
111001011011001
110101011011001
010111011011001
011110100111001
010111100111001
001110110111001
010101110111001
010011110111001
000111110111001
011111101000101
001111111000101
111011100100101
011111100100101
011111001100101
011101101100101
111001011100101
001111011100101
001101111100101
110101110010101
111001011010101
100101111010101
111010100110101
111001100110101
111010010110101
110001110110101
010101110110101
011110001110101
111001001110101
010111001110101
011100101110101
101001101110101
011001101110101
010101101110101
111000011110101
101100011110101
011010011110101
001110011110101
110001011110101
010011011110101
000111011110101
100100111110101
100001111110101
000101111110101
110111100001101
110101110001101
001111110001101
011110101001101
100111101001101
001110111001101
100101111001101
001011111001101
000111111001101
011110100101101
110011100101101
101011100101101
010111100101101
001111100101101
001111010101101
110001110101101
010101110101101
001101110101101
101001101101101
101100011101101
101001011101101
100100111101101
001100111101101
100001111101101
001001111101101
110101010011101
011110001011101
011100101011101
101100011011101
001110011011101
101001011011101
100101011011101
001011011011101
000111011011101
011110000111101
010111000111101
011100100111101
101010100111101
011010100111101
001110010111101
010101010111101
010011010111101
000111010111101
101100001111101
101000101111101
100100101111101
001100101111101
111111100000011
111110110000011
111111001000011
011111101000011
111110011000011
110110111000011
011110111000011
001111111000011
101111100100011
101110110100011
001111110100011
111011001100011
101111001100011
100111101100011
111010011100011
101110011100011
111001011100011
001111011100011
100110111100011
001101111100011
000111111100011
111101100010011
111100110010011
111010110010011
111101001010011
011101101010011
101101100110011
101100110110011
110010110110011
101010110110011
101101001110011
101001101110011
100101101110011
001101101110011
110111001001011
110110101001011
111100011001011
111001011001011
110100111001011
011100111001011
110010111001011
011010111001011
001011111001011
101011100101011
110010110101011
001011110101011
110011001101011
101001101101011
100011101101011
101100011101011
110010011101011
110001011101011
101001011101011
010011011101011
100100111101011
001100111101011
100010111101011
001001111101011
000011111101011
111100010011011
111001010011011
011100110011011
011010110011011
111100001011011
111001001011011
110101001011011
010111001011011
011100101011011
011010011011011
011001011011011
010011011011011
001011011011011
101010100111011
010100110111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
100100101111011
001100101111011
111011100000111
110111100000111
011011101000111
100111101000111
010111101000111
111011000100111
111010010100111
111001010100111
011011001100111
011010011100111
011001011100111
010011011100111
001011011100111
111010100010111
111001100010111
110101100010111
111010010010111
111001010010111
110100110010111
010111001010111
101001101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
001011011010111
110010100110111
101100010110111
110010010110111
101010010110111
110000110110111
100100110110111
010100110110111
110111000001111
110110100001111
101011100001111
110100110001111
100111001001111
011010101001111
100110101001111
010110101001111
101001101001111
100011101001111
001011101001111
110011000101111
101011000101111
110010100101111
101100010101111
110001010101111
101001010101111
010011010101111
001011010101111
110000110101111
100100110101111
010100110101111
110101000011111
010111000011111
101010100011111
011010100011111
110100010011111
101100010011111
110001010011111
101001010011111
010011010011111
001011010011111
011010001011111
010110001011111
101001001011111
100101001011111
001011001011111
000111001011111
101000101011111
011000101011111
100100101011111
010100101011111
101100000111111
101010000111111
100100100111111
010100100111111
100010100111111
010010100111111
010100010111111
001100010111111
010010010111111
001010010111111

# HP2_15(C5,22)
490
111111110010000
111111100110000
111111110001000
111110111001000
111111010011000
111011110011000
011111110011000
111110011011000
110111011011000
111010111011000
111001111011000
111111000111000
111011100111000
011111100111000
110011110111000
111110001111000
111101001111000
110111001111000
111010101111000
111001101111000
011101101111000
110011011111000
110010111111000
110001111111000
100011111111000
111110111000100
111110011100100
111010111010100
111001111010100
111010101110100
111001101110100
011101101110100
111010011110100
101110011110100
111001011110100
110001111110100
111111100001100
111101110001100
101111110001100
111110101001100
111100111001100
101110111001100
111001111001100
111111000101100
111011100101100
011111100101100
111101010101100
011101110101100
001111110101100
111110001101100
111010101101100
111001101101100
111100011101100
111001011101100
011100111101100
110001111101100
011001111101100
101011110011100
101110011011100
100111011011100
101010111011100
101001111011100
100011111011100
001011111011100
011110100111100
101110001111100
011110001111100
011100101111100
101010101111100
011010101111100
111111001100010
111110011100010
111101110010010
101111110010010
100111111010010
101111100110010
101110110110010
100111101110010
110010111110010
100110111110010
000111111110010
111101010101010
011101110101010
001111110101010
111101001101010
110111001101010
011101101101010
111100011101010
011100111101010
011001111101010
111101010011010
101111010011010
011101110011010
001111110011010
011101101011010
011010111011010
011001111011010
001011111011010
101111000111010
101011100111010
001111100111010
001110110111010
010101110111010
000111110111010
101101001111010
100111001111010
010111001111010
101001101111010
010101101111010
001101101111010
100011101111010
010011011111010
010010111111010
010001111111010
000011111111010
111111100000110
111110110000110
111101110000110
101111110000110
011111101000110
110110111000110
011110111000110
100111111000110
001111111000110
111111000100110
111110010100110
111101010100110
011101110100110
011111001100110
011101101100110
110110011100110
011110011100110
001111011100110
011100111100110
011001111100110
001101111100110
111010110010110
111001110010110
110101110010110
101011110010110
100111011010110
110010111010110
011010111010110
011001111010110
100101111010110
100011111010110
001011111010110
111010010110110
101110010110110
010101110110110
010111001110110
110010101110110
010101101110110
110010011110110
100110011110110
010011011110110
000111011110110
110000111110110
100100111110110
010001111110110
000101111110110
101111010001110
110100111001110
110111000101110
101111000101110
110101010101110
101101010101110
001111010101110
110110001101110
110010101101110
110100011101110
110000111101110
100100111101110
010100111101110
101011100011110
101110010011110
110101010011110
101011010011110
100111010011110
100111001011110
011010101011110
101001101011110
100011101011110
001011101011110
101110000111110
010111000111110
001110010111110
010101010111110
010011010111110
000111010111110
100110001111110
010110001111110
100100101111110
010100101111110
100010101111110
010010101111110
111111100100001
111111001100001
111110110010001
110111110010001
111110011010001
110111011010001
100111111010001
111110100110001
111101100110001
110111100110001
101110110110001
110011110110001
111110001110001
111101001110001
110111001110001
100111101110001
111010011110001
101110011110001
111001011110001
110011011110001
100110111110001
100011111110001
000111111110001
110111110001001
110111011001001
110110111001001
011110111001001
110011110101001
111001011101001
110011011101001
110010111101001
100011111101001
011110110011001
010111110011001
111101001011001
111100011011001
011110011011001
111001011011001
110101011011001
010111011011001
010111100111001
001110110111001
010101110111001
010011110111001
000111110111001
011111101000101
100111111000101
001111111000101
111011100100101
011111100100101
001111110100101
011111001100101
001111011100101
001101111100101
110101110010101
011101101010101
100101111010101
111010100110101
011110100110101
111001100110101
011101100110101
111001010110101
110001110110101
010101110110101
011110001110101
011101001110101
010111001110101
101001101110101
001101101110101
101100011110101
011010011110101
001110011110101
101001011110101
011001011110101
010011011110101
000111011110101
100100111110101
100001111110101
000101111110101
110111100001101
110101110001101
100111110001101
110110101001101
011110101001101
100111011001101
100110111001101
001110111001101
100011111001101
001011111001101
110011100101101
101011100101101
010111100101101
001110110101101
110001110101101
010101110101101
001011110101101
000111110101101
101001101101101
101100011101101
101001011101101
100100111101101
001100111101101
100001111101101
001001111101101
011110100011101
110101010011101
011110001011101
011100101011101
101100011011101
001110011011101
101001011011101
100101011011101
001011011011101
000111011011101
010111000111101
101010100111101
010110100111101
001110100111101
001110010111101
010101010111101
010011010111101
000111010111101
101100001111101
101000101111101
100100101111101
001100101111101
111111100000011
111110110000011
111111001000011
011111101000011
111110011000011
110110111000011
011110111000011
001111111000011
101111100100011
101110110100011
001111110100011
111011001100011
101111001100011
100111101100011
111010011100011
101110011100011
001111011100011
110010111100011
100110111100011
001101111100011
000111111100011
111101100010011
111100110010011
111010110010011
011101101010011
101101100110011
111010010110011
101100110110011
110010110110011
101010110110011
101101001110011
101001101110011
100101101110011
001101101110011
111101001001011
110111001001011
111100011001011
110100111001011
011100111001011
011010111001011
001011111001011
101011100101011
111001010101011
001011110101011
111001001101011
110011001101011
110010101101011
101001101101011
100011101101011
111000011101011
101100011101011
011001011101011
010011011101011
110000111101011
100100111101011
001100111101011
010010111101011
001001111101011
000011111101011
111101000011011
111100010011011
111001010011011
011100110011011
011010110011011
101101001011011
011101001011011
010111001011011
011100101011011
011010011011011
011001011011011
010011011011011
001011011011011
101010100111011
010100110111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
100100101111011
001100101111011
111011100000111
110111100000111
110110101000111
011011101000111
100111101000111
010111101000111
111011000100111
111001010100111
011011001100111
011010011100111
011001011100111
010011011100111
001011011100111
111010100010111
111001100010111
110101100010111
111001010010111
110100110010111
010111001010111
101001101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
001011011010111
111010000110111
110010100110111
111000010110111
101100010110111
011010010110111
110000110110111
100100110110111
010100110110111
110111000001111
101011100001111
110100110001111
110110001001111
100111001001111
110100101001111
110010101001111
011010101001111
101001101001111
100011101001111
001011101001111
110011000101111
101011000101111
110010100101111
101100010101111
110001010101111
101001010101111
010011010101111
001011010101111
110000110101111
100100110101111
010100110101111
110101000011111
010111000011111
101010100011111
011010100011111
110100010011111
101100010011111
110001010011111
101001010011111
010011010011111
001011010011111
011010001011111
010110001011111
101001001011111
100101001011111
001011001011111
000111001011111
101000101011111
011000101011111
100100101011111
010100101011111
101100000111111
101010000111111
100100100111111
010100100111111
100010100111111
010010100111111
010100010111111
001100010111111
010010010111111
001010010111111

# HP2_15(C5,23)
490
110011111110000
100111111110000
111001111101000
110011111101000
111111100011000
111110110011000
111101110011000
110111110011000
101111110011000
111010111011000
111001111011000
110011111011000
101011111011000
111111000111000
111011100111000
011111100111000
011101110111000
010111110111000
001111110111000
110111001111000
111001101111000
110011101111000
111001111100100
011101111100100
101111110010100
111010111010100
111001111010100
101011111010100
100111111010100
111110001110100
101110011110100
110010111110100
100110111110100
110001111110100
100101111110100
010101111110100
111111100001100
111110110001100
111101110001100
101111110001100
111110011001100
111010111001100
110110111001100
011110111001100
101011111001100
100111111001100
001111111001100
111011100101100
111001110101100
011101110101100
111100011101100
111000111101100
110100111101100
011100111101100
101111010011100
111110001011100
111010101011100
101011101011100
101110011011100
101011011011100
100111011011100
111110000111100
111010100111100
001111010111100
111100001111100
110110001111100
010111001111100
111000101111100
110010101111100
101100011111100
011101111100010
001111111100010
111110110010010
111101110010010
101111100110010
011101110110010
001111110110010
111101001110010
101101101110010
011101101110010
100111101110010
010101111110010
010011111110010
000111111110010
110110111001010
111111000101010
110111001101010
111100011101010
111001011101010
110011011101010
110100111101010
011100111101010
110010111101010
011001111101010
010011111101010
001011111101010
111101010011010
111001011011010
011001111011010
010011111011010
001011111011010
111101000111010
101111000111010
101011100111010
011101010111010
011100110111010
011001110111010
010011110111010
001011110111010
111100001111010
111001001111010
110101001111010
100111001111010
011100101111010
101001101111010
011001101111010
100011101111010
010011101111010
111110110000110
111101110000110
111110011000110
110110111000110
011110111000110
011101111000110
001111111000110
111110001100110
011111001100110
111100011100110
111010011100110
101110011100110
011101011100110
011011011100110
001111011100110
110100111100110
110010111100110
100110111100110
101111100010110
111010110010110
101110110010110
111001110010110
101101110010110
001111110010110
100111101010110
011010111010110
011001111010110
010101111010110
001011111010110
000111111010110
101110010110110
001111010110110
100110110110110
100110101110110
010101011110110
010011011110110
000111011110110
010100111110110
010010111110110
000110111110110
111111000001110
111101010001110
110110101001110
100111101001110
111110000101110
111011000101110
011111000101110
101011100101110
111100010101110
111001010101110
011101010101110
110100110101110
110110001101110
010111001101110
110100101101110
110010101101110
101111000011110
101011100011110
101101010011110
100111001011110
100011101011110
001011101011110
001011011011110
101110000111110
001111000111110
101010100111110
101100010111110
010101010111110
001101010111110
001011010111110
010100110111110
100110001111110
010101001111110
010011001111110
000111001111110
010100101111110
100010101111110
010010101111110
100111111100001
001111111100001
111111100010001
110111110010001
111111000110001
111011100110001
101111100110001
011111100110001
110011110110001
100111110110001
010111110110001
111110001110001
111101001110001
110111001110001
111001101110001
101101101110001
011101101110001
101110011110001
110011011110001
100111011110001
110111110001001
111110011001001
011110111001001
100111111001001
001111111001001
011111100101001
110011110101001
010111110101001
001111110101001
101001111101001
100011111101001
001011111101001
111110010011001
110111010011001
011110110011001
111110001011001
110111001011001
111010011011001
101110011011001
110011011011001
100111011011001
011010111011001
011110100111001
010111010111001
010110110111001
001110110111001
011100101111001
101100011111001
111111100000101
111011100100101
011111001100101
111001101100101
011101101100101
111010011100101
111001011100101
011011011100101
001111011100101
101001111100101
100101111100101
001101111100101
111001101010101
111010011010101
111001011010101
111010100110101
110010110110101
110001110110101
100101110110101
010101110110101
111010001110101
011110001110101
010111001110101
111000101110101
110001101110101
100101101110101
010101101110101
110010011110101
101010011110101
001110011110101
110001011110101
100101011110101
010011011110101
000111011110101
110111100001101
011111100001101
110101110001101
011110101001101
001111101001101
001111011001101
101001111001101
100101111001101
001101111001101
011111000101101
011101100101101
110011100101101
011011100101101
001111010101101
110001110101101
101001110101101
010101110101101
001101110101101
011100101101101
101000111101101
100100111101101
001100111101101
011110001011101
010111001011101
011010101011101
101001101011101
001110011011101
101001011011101
100101011011101
000111011011101
011110000111101
010111000111101
011010100111101
001110010111101
010101010111101
000111010111101
010100110111101
011100001111101
101000101111101
011000101111101
010100101111101
101000011111101
100100011111101
001100011111101
111110011000011
011110111000011
111111000100011
101111100100011
111110001100011
111101001100011
110111001100011
011111001100011
101101101100011
100111101100011
001111101100011
111010011100011
101110011100011
111001011100011
110011011100011
011011011100011
100110111100011
001110111100011
111110100010011
111101100010011
111110010010011
110110110010011
011110110010011
110101110010011
111101001010011
101101101010011
011101101010011
111001011010011
011010111010011
101110100110011
101110010110011
100110110110011
001110110110011
101100101110011
110110110001011
110111001001011
100111101001011
111100011001011
110110011001011
110011011001011
011100111001011
100110111001011
010110111001011
110011010101011
110010110101011
101001101101011
100011101101011
001011101101011
101100011101011
101001011101011
100011011101011
001011011101011
100100111101011
001100111101011
100010111101011
001010111101011
111100010011011
110101010011011
011100110011011
111100001011011
110101001011011
011100101011011
101001101011011
111000011011011
110001011011011
101001011011011
010011011011011
011000111011011
010010111011011
001010111011011
101100010111011
010011010111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
001100101111011
111111000000111
111110100000111
111101100000111
101111100000111
110101110000111
011111001000111
011110101000111
011101101000111
001111101000111
011011011000111
111011000100111
101011100100111
111010010100111
111001010100111
011011010100111
110010110100111
111010100010111
111001100010111
111010010010111
111001010010111
110010110010111
110001110010111
100101110010111
010101110010111
011010101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
101010100110111
101010010110111
010011010110111
100100110110111
100010110110111
010010110110111
100100101110111
110111000001111
110110100001111
100111100001111
110101010001111
110100110001111
010111001001111
010110101001111
100101101001111
001011101001111
000111101001111
001011011001111
110011000101111
110010100101111
101001100101111
100011100101111
001011100101111
110001010101111
101001010101111
001011010101111
110000110101111
100100110101111
100100101101111
101001100011111
101001010011111
100101010011111
010101010011111
010100110011111
100101001011111
010101001011111
010011001011111
010100101011111
010010101011111
001010101011111
100001101011111
001001101011111
001010011011111
001001011011111
000011011011111
010011000111111
101000100111111
010010100111111
001010100111111
101000010111111
100100010111111
001010010111111
010001010111111
000011010111111
010000110111111
000100110111111
100100001111111
100000101111111
000100101111111

# HP2_15(C5,24)
490
110011111110000
100111111110000
111001111101000
110011111101000
111111100011000
111110110011000
111101110011000
110111110011000
101111110011000
111010111011000
111001111011000
110011111011000
101011111011000
111111000111000
111011100111000
011111100111000
010111110111000
001111110111000
111101001111000
110111001111000
111001101111000
110011101111000
111001111100100
011101111100100
111010111010100
111001111010100
101011111010100
100111111010100
111110001110100
111001101110100
111010011110100
101110011110100
110010111110100
110001111110100
100101111110100
010101111110100
111111100001100
111110110001100
111101110001100
101111110001100
111110011001100
111010111001100
110110111001100
011110111001100
101011111001100
100111111001100
111011100101100
011111100101100
111001110101100
011101110101100
111100011101100
111000111101100
110100111101100
011100111101100
101111010011100
111110001011100
111010101011100
101011101011100
101110011011100
101011011011100
100111011011100
111110000111100
111010100111100
111100001111100
110110001111100
010111001111100
111000101111100
011100101111100
110010101111100
101100011111100
011101111100010
001111111100010
111110110010010
111101110010010
101111110010010
101111100110010
001111110110010
101101101110010
011101101110010
100111101110010
100110111110010
010101111110010
010011111110010
000111111110010
111111000101010
011101110101010
111101001101010
110111001101010
111100011101010
111001011101010
110100111101010
011100111101010
110010111101010
011001111101010
010011111101010
001011111101010
111101010011010
011101110011010
111101001011010
011001111011010
010011111011010
001011111011010
101111000111010
011101100111010
101011100111010
001111010111010
010101110111010
001101110111010
010011110111010
001011110111010
101101001111010
011101001111010
100111001111010
011100101111010
101001101111010
011001101111010
100011101111010
010011101111010
111110110000110
111101110000110
101111110000110
111110011000110
110110111000110
011110111000110
011101111000110
001111111000110
111110001100110
011111001100110
111100011100110
111010011100110
101110011100110
011101011100110
011011011100110
001111011100110
110100111100110
110010111100110
101111010010110
111010110010110
111001110010110
101011110010110
100111110010110
100111101010110
011010111010110
100110111010110
011001111010110
010101111010110
001011111010110
000111111010110
101110010110110
110010110110110
100110011110110
010101011110110
010011011110110
000111011110110
100100111110110
010100111110110
100010111110110
010010111110110
111111000001110
111101010001110
110110101001110
111110000101110
111011000101110
011111000101110
101011100101110
111100010101110
111001010101110
011101010101110
001111010101110
110100110101110
110110001101110
010111001101110
110100101101110
110010101101110
101111000011110
101011100011110
101101010011110
001111010011110
100111001011110
100011101011110
001011101011110
001011011011110
101110000111110
101010100111110
101100010111110
001110010111110
010101010111110
000111010111110
010100110111110
100110001111110
010101001111110
010011001111110
000111001111110
010100101111110
100010101111110
010010101111110
100111111100001
001111111100001
111111100010001
110111110010001
111111000110001
111011100110001
101111100110001
011111100110001
110011110110001
100111110110001
010111110110001
111110001110001
111101001110001
110111001110001
101101101110001
011101101110001
111010011110001
101110011110001
110011011110001
100111011110001
110111110001001
111110011001001
110110111001001
011110111001001
100111111001001
110011110101001
010111110101001
001111110101001
110011011101001
101001111101001
100011111101001
001011111101001
111110010011001
110111010011001
011110110011001
111110001011001
110111001011001
111010011011001
101110011011001
111001011011001
110011011011001
100111011011001
011010111011001
011110100111001
010111010111001
010110110111001
001110110111001
101100011111001
111111100000101
001111111000101
111011100100101
011111100100101
011111001100101
011101101100101
111001011100101
011011011100101
001111011100101
101001111100101
100101111100101
001101111100101
111001011010101
111010100110101
111001100110101
111010010110101
110001110110101
100101110110101
010101110110101
011110001110101
111001001110101
010111001110101
011100101110101
101001101110101
011001101110101
100101101110101
010101101110101
111000011110101
011010011110101
001110011110101
110001011110101
100101011110101
010011011110101
000111011110101
110111100001101
110101110001101
001111110001101
011110101001101
100111101001101
001110111001101
101001111001101
100101111001101
001011111001101
000111111001101
011110100101101
110011100101101
010111100101101
001111100101101
001111010101101
110001110101101
101001110101101
010101110101101
001101110101101
101000111101101
100100111101101
001100111101101
011110001011101
010111001011101
011100101011101
011010101011101
101001101011101
001110011011101
101001011011101
100101011011101
000111011011101
011110000111101
010111000111101
011100100111101
011010100111101
001110010111101
010101010111101
000111010111101
010100110111101
101000101111101
001100101111101
101000011111101
100100011111101
001100011111101
111110011000011
110110111000011
011110111000011
111111000100011
101111100100011
111110001100011
111101001100011
110111001100011
011111001100011
101101101100011
100111101100011
001111101100011
111010011100011
101110011100011
111001011100011
011011011100011
100110111100011
001110111100011
111110100010011
111101100010011
111110010010011
110110110010011
011110110010011
110101110010011
111101001010011
101101101010011
011101101010011
011010111010011
101110100110011
101110010110011
110010110110011
100110110110011
001110110110011
101100101110011
110111001001011
110110101001011
111100011001011
111001011001011
110100111001011
011100111001011
110010111001011
110010110101011
110011001101011
101001101101011
100011101101011
001011101101011
101100011101011
110010011101011
110001011101011
101001011101011
010011011101011
001011011101011
100100111101011
001100111101011
100010111101011
001010111101011
111100010011011
111001010011011
110101010011011
011100110011011
111100001011011
111001001011011
110101001011011
011100101011011
101001101011011
011001011011011
010011011011011
011000111011011
010010111011011
001010111011011
101100010111011
010011010111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
001100101111011
111111000000111
111110100000111
111101100000111
101111100000111
110101110000111
011111001000111
011110101000111
011101101000111
100111101000111
001111101000111
011011011000111
111011000100111
101011100100111
111010010100111
111001010100111
011011010100111
111010100010111
111001100010111
111010010010111
111001010010111
110001110010111
100101110010111
010101110010111
011010101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
110010100110111
101010100110111
110010010110111
101010010110111
010011010110111
110000110110111
100100110110111
100100101110111
110111000001111
110110100001111
110101010001111
110100110001111
100111001001111
010111001001111
100110101001111
010110101001111
100011101001111
001011101001111
001011011001111
110011000101111
110010100101111
101001100101111
100011100101111
001011100101111
110001010101111
101001010101111
001011010101111
110000110101111
100100110101111
100100101101111
101001100011111
101001010011111
100101010011111
010101010011111
010100110011111
100101001011111
010101001011111
010011001011111
010100101011111
010010101011111
001010101011111
100001101011111
001001101011111
001010011011111
001001011011111
000011011011111
010011000111111
101000100111111
010010100111111
001010100111111
101000010111111
100100010111111
001010010111111
010001010111111
000011010111111
010000110111111
000100110111111
100100001111111
100000101111111
000100101111111

# HP2_15(C5,25)
490
110011111110000
100111111110000
111001111101000
110011111101000
111111100011000
111110110011000
111101110011000
110111110011000
101111110011000
111010111011000
111001111011000
110011111011000
101011111011000
111111000111000
111011100111000
011111100111000
010111110111000
111101001111000
110111001111000
111001101111000
011101101111000
110011101111000
111001111100100
011101111100100
111010111010100
111001111010100
101011111010100
111110001110100
111001101110100
011101101110100
111010011110100
101110011110100
111001011110100
110001111110100
100101111110100
010101111110100
111111100001100
111110110001100
111101110001100
101111110001100
111110011001100
111010111001100
110110111001100
011110111001100
101011111001100
111011100101100
011111100101100
111001110101100
011101110101100
001111110101100
111100011101100
111000111101100
110100111101100
011100111101100
111110001011100
111010101011100
101011101011100
101110011011100
101011011011100
100111011011100
111110000111100
111010100111100
011110100111100
111100001111100
110110001111100
010111001111100
111000101111100
011100101111100
110010101111100
101100011111100
011101111100010
001111111100010
111110110010010
111101110010010
101111110010010
100111111010010
101111100110010
101101101110010
100111101110010
110010111110010
100110111110010
010101111110010
010011111110010
000111111110010
111111000101010
011101110101010
001111110101010
111101001101010
110111001101010
011101101101010
111100011101010
110100111101010
011100111101010
011001111101010
010011111101010
001011111101010
111101010011010
101111010011010
011101110011010
001111110011010
011101101011010
011001111011010
010011111011010
001011111011010
101111000111010
101011100111010
001111100111010
001110110111010
010101110111010
010011110111010
000111110111010
101101001111010
100111001111010
101001101111010
010101101111010
001101101111010
100011101111010
010011101111010
111110110000110
111101110000110
101111110000110
111110011000110
110110111000110
011110111000110
011101111000110
100111111000110
001111111000110
111110001100110
011111001100110
111100011100110
111010011100110
101110011100110
011101011100110
011011011100110
001111011100110
110100111100110
111010110010110
111001110010110
101011110010110
100111011010110
110010111010110
011010111010110
011001111010110
100101111010110
010101111010110
100011111010110
001011111010110
111010010110110
101110010110110
110010101110110
110010011110110
100110011110110
010101011110110
010011011110110
000111011110110
110000111110110
100100111110110
010100111110110
111111000001110
111101010001110
101111010001110
111110000101110
111011000101110
011111000101110
101011100101110
111100010101110
111001010101110
011101010101110
001111010101110
110100110101110
110110001101110
010111001101110
110100101101110
110010101101110
101011100011110
101110010011110
101011010011110
100111010011110
100111001011110
100011101011110
001011101011110
001011011011110
101110000111110
101010100111110
101100010111110
001110010111110
010101010111110
000111010111110
010100110111110
100110001111110
010101001111110
010011001111110
000111001111110
010100101111110
100010101111110
010010101111110
100111111100001
001111111100001
111111100010001
110111110010001
111111000110001
111011100110001
101111100110001
011111100110001
110011110110001
100111110110001
010111110110001
111110001110001
111101001110001
110111001110001
101101101110001
111010011110001
101110011110001
111001011110001
110011011110001
100111011110001
110111110001001
111110011001001
110110111001001
011110111001001
110011110101001
010111110101001
111001011101001
110011011101001
110010111101001
101001111101001
100011111101001
001011111101001
111110010011001
110111010011001
011110110011001
111110001011001
111101001011001
110111001011001
111010011011001
101110011011001
111001011011001
110011011011001
100111011011001
011010111011001
010111010111001
010110110111001
001110110111001
101100011111001
111111100000101
100111111000101
001111111000101
111011100100101
011111100100101
001111110100101
011111001100101
011011011100101
001111011100101
101001111100101
100101111100101
001101111100101
011101101010101
111010100110101
011110100110101
111001100110101
011101100110101
111001010110101
110001110110101
100101110110101
010101110110101
011110001110101
011101001110101
010111001110101
101001101110101
100101101110101
001101101110101
011010011110101
001110011110101
101001011110101
011001011110101
100101011110101
010011011110101
000111011110101
110111100001101
110101110001101
100111110001101
110110101001101
011110101001101
100111011001101
100110111001101
001110111001101
101001111001101
100011111001101
001011111001101
110011100101101
010111100101101
001110110101101
110001110101101
101001110101101
010101110101101
001011110101101
000111110101101
101000111101101
100100111101101
001100111101101
011110100011101
011110001011101
010111001011101
011100101011101
011010101011101
101001101011101
001110011011101
101001011011101
100101011011101
000111011011101
010111000111101
010110100111101
001110100111101
001110010111101
010101010111101
000111010111101
010100110111101
101000101111101
001100101111101
101000011111101
100100011111101
001100011111101
111110011000011
110110111000011
011110111000011
111111000100011
101111100100011
111110001100011
111101001100011
110111001100011
011111001100011
101101101100011
100111101100011
001111101100011
111010011100011
101110011100011
011011011100011
110010111100011
100110111100011
001110111100011
111110100010011
111101100010011
111110010010011
110110110010011
011110110010011
110101110010011
101101101010011
011101101010011
011010111010011
101110100110011
111010010110011
101110010110011
110010110110011
100110110110011
001110110110011
101100101110011
111101001001011
110111001001011
111100011001011
110100111001011
011100111001011
111001010101011
111001001101011
110011001101011
110010101101011
101001101101011
100011101101011
001011101101011
111000011101011
101100011101011
011001011101011
010011011101011
001011011101011
110000111101011
100100111101011
001100111101011
010010111101011
001010111101011
111101000011011
111100010011011
111001010011011
110101010011011
011100110011011
101101001011011
011101001011011
011100101011011
101001101011011
011001011011011
010011011011011
011000111011011
010010111011011
001010111011011
101100010111011
010011010111011
001100110111011
010010110111011
001010110111011
101100001111011
101000101111011
001100101111011
111111000000111
111110100000111
111101100000111
101111100000111
110101110000111
011111001000111
110110101000111
011110101000111
011101101000111
100111101000111
001111101000111
011011011000111
111011000100111
101011100100111
111001010100111
011011010100111
111010100010111
111001100010111
111001010010111
110001110010111
100101110010111
010101110010111
011010101010111
011001101010111
100101101010111
010101101010111
011010011010111
011001011010111
010011011010111
111010000110111
110010100110111
101010100110111
111000010110111
011010010110111
010011010110111
110000110110111
100100110110111
100100101110111
110111000001111
110101010001111
110100110001111
110110001001111
100111001001111
010111001001111
110100101001111
110010101001111
100011101001111
001011101001111
001011011001111
110011000101111
110010100101111
101001100101111
100011100101111
001011100101111
110001010101111
101001010101111
001011010101111
110000110101111
100100110101111
100100101101111
101001100011111
101001010011111
100101010011111
010101010011111
010100110011111
100101001011111
010101001011111
010011001011111
010100101011111
010010101011111
001010101011111
100001101011111
001001101011111
001010011011111
001001011011111
000011011011111
010011000111111
101000100111111
010010100111111
001010100111111
101000010111111
100100010111111
001010010111111
010001010111111
000011010111111
010000110111111
000100110111111
100100001111111
100000101111111
000100101111111

# HP2_15(C5,26)
490
111001111110000
110011111110000
111001111101000
011101111101000
111111100011000
111110110011000
111101110011000
110111110011000
101111110011000
111010111011000
111001111011000
110011111011000
101011111011000
111111000111000
111011100111000
011111100111000
010111110111000
111101001111000
110111001111000
111001101111000
011101101111000
110011101111000
011101111100100
001111111100100
111010111010100
101011111010100
111001110110100
111110001110100
011101101110100
111010011110100
101110011110100
111000111110100
101001111110100
011001111110100
100101111110100
010101111110100
111111100001100
111110110001100
111101110001100
101111110001100
111110011001100
111010111001100
110110111001100
011110111001100
101011111001100
111011100101100
011111100101100
111001110101100
011101110101100
001111110101100
111100011101100
111000111101100
110100111101100
011100111101100
111110001011100
111010101011100
011110101011100
101011101011100
101110011011100
101011011011100
111110000111100
111010100111100
011110100111100
101110010111100
111100001111100
110110001111100
010111001111100
111000101111100
011100101111100
101100011111100
100111111100010
001111111100010
111110110010010
111101110010010
101111110010010
101111100110010
100111110110010
101101101110010
100111011110010
110010111110010
100101111110010
010101111110010
100011111110010
010011111110010
011101111001010
111111000101010
001111110101010
111101001101010
110111001101010
111100011101010
011101011101010
110100111101010
010101111101010
001101111101010
010011111101010
001011111101010
101111010011010
011101110011010
001111110011010
011101101011010
011001111011010
010011111011010
001011111011010
101111000111010
101011100111010
001111100111010
101110010111010
010101110111010
010011110111010
000111110111010
101101001111010
100111001111010
110010101111010
101001101111010
010101101111010
001101101111010
100011101111010
010011101111010
111110110000110
111101110000110
101111110000110
111110011000110
110110111000110
011110111000110
011101111000110
100111111000110
001111111000110
111110001100110
011111001100110
111100011100110
111010011100110
101110011100110
011101011100110
011011011100110
001111011100110
110100111100110
111010110010110
111001110010110
101011110010110
011101101010110
100111011010110
110010111010110
011010111010110
011001111010110
100101111010110
010101111010110
100011111010110
001011111010110
111010100110110
111010010110110
110010011110110
100110011110110
010101011110110
010011011110110
000111011110110
110000111110110
100100111110110
010100111110110
111111000001110
111101010001110
101111010001110
110111001001110
111110000101110
111011000101110
011111000101110
101011100101110
111100010101110
101110010101110
011101010101110
001111010101110
110100110101110
110110001101110
010111001101110
110100101101110
101011100011110
101011010011110
100111010011110
100111001011110
110010101011110
100011101011110
001011101011110
001011011011110
110010100111110
101010100111110
101010010111110
100110010111110
010101010111110
000111010111110
010100110111110
110010001111110
100110001111110
010101001111110
010011001111110
000111001111110
110000101111110
010100101111110
110011111100001
100111111100001
111111100010001
110111110010001
111111000110001
111011100110001
101111100110001
011111100110001
110011110110001
100111110110001
010111110110001
111110001110001
111101001110001
110111001110001
101101101110001
111010011110001
101110011110001
111001011110001
110011011110001
100111011110001
110111110001001
111110011001001
110110111001001
011110111001001
110011111001001
010111110101001
110011101101001
111001011101001
110001111101001
101001111101001
010011111101001
001011111101001
111110010011001
111101010011001
110111010011001
011110110011001
111110001011001
111101001011001
110111001011001
011110101011001
111010011011001
101110011011001
111001011011001
110011011011001
011010111011001
010111010111001
010110110111001
101100011111001
111111100000101
100111111000101
111011100100101
011111100100101
011111001100101
001111101100101
011011011100101
001110111100101
101001111100101
100101111100101
001011111100101
000111111100101
011110101010101
100111011010101
011110100110101
111001100110101
011101100110101
111001010110101
110001110110101
100101110110101
010101110110101
011110001110101
011101001110101
010111001110101
101001101110101
100101101110101
001101101110101
011010011110101
001110011110101
101001011110101
011001011110101
100101011110101
010011011110101
000111011110101
110111100001101
110101110001101
100111110001101
110111001001101
110110101001101
100110111001101
001110111001101
101001111001101
100011111001101
001011111001101
110011100101101
010111100101101
111001010101101
001110110101101
110001110101101
101001110101101
010101110101101
001011110101101
000111110101101
101000111101101
100100111101101
001100111101101
100111010011101
100111001011101
010111001011101
010110101011101
001110101011101
101001101011101
100110011011101
001110011011101
101001011011101
100011011011101
010111000111101
010110100111101
001110100111101
001110010111101
010101010111101
000111010111101
010100110111101
101000101111101
001100101111101
101000011111101
100100011111101
001100011111101
111110011000011
110110111000011
011110111000011
111111000100011
101111100100011
111110001100011
111101001100011
110111001100011
011111001100011
101101101100011
100111101100011
001111101100011
111010011100011
101110011100011
011011011100011
110010111100011
100110111100011
001110111100011
111110100010011
111101100010011
111110010010011
111101010010011
110110110010011
011110110010011
110101110010011
101101101010011
011010111010011
111010100110011
101110100110011
111010010110011
101110010110011
110010110110011
100110110110011
101100101110011
111101010001011
111101001001011
111100011001011
110100111001011
011100111001011
001110110101011
111001001101011
110011001101011
110010101101011
101001101101011
100011101101011
001011101101011
111000011101011
101100011101011
011001011101011
010011011101011
001011011101011
110000111101011
100100111101011
001100111101011
010010111101011
001010111101011
101101010011011
011101010011011
011100110011011
001110110011011
101101001011011
011101001011011
011100101011011
101001101011011
011001011011011
010011011011011
011000111011011
010010111011011
001010111011011
001110100111011
101100010111011
001110010111011
010011010111011
010010110111011
000110110111011
101100001111011
101000101111011
001100101111011
111111000000111
111110100000111
111101100000111
101111100000111
110101110000111
110111001000111
011111001000111
110110101000111
011110101000111
100111101000111
001111101000111
011011011000111
111011000100111
111010100100111
101011100100111
011011010100111
111001100010111
011101100010111
111001010010111
110001110010111
100101110010111
010101110010111
011101001010111
011100101010111
011010101010111
100101101010111
001101101010111
011010011010111
011001011010111
010011011010111
111000100110111
011010100110111
111000010110111
011010010110111
010011010110111
110000110110111
100100110110111
100100101110111
111001010001111
110101010001111
110100110001111
110101001001111
110011001001111
110100101001111
110010101001111
100011101001111
001011101001111
001011011001111
111001000101111
110011000101111
110010100101111
101001100101111
100011100101111
001011100101111
111000010101111
011001010101111
001011010101111
110000110101111
100100110101111
100100101101111
101001100011111
101001010011111
100101010011111
010101010011111
010100110011111
100101001011111
010101001011111
010011001011111
010100101011111
010010101011111
001010101011111
100001101011111
001001101011111
001010011011111
001001011011111
000011011011111
010011000111111
101000100111111
010010100111111
001010100111111
101000010111111
100100010111111
001010010111111
010001010111111
000011010111111
010000110111111
000100110111111
100100001111111
100000101111111
000100101111111


==> anc/HP2_15_C6.dat <==
# Triangulations HP2_15 with symmetry group C6
#
# (C) Alexander A. Gaifullin, 2023
#
# Generator of symmetry group:
# (1 2 3 4 5 6)(7 8 9 10 11 12)(13 14 15)

# HP2_15(C6,1)
490
111111101010000
101110111110000
111111010101000
011101111101000
111010111011000
110101110111000
101011101111000
010111011111000
101010111111000
010101111111000
110111110100100
111111010010100
110111110010100
111111001010100
111110101010100
110111101010100
111011011010100
111010111010100
101110111010100
111001111010100
110011111010100
100111111010100
010111111010100
111110100110100
111110010110100
110110110110100
101110110110100
110101110110100
111100101110100
011110101110100
111001101110100
110101101110100
010111011110100
101100111110100
010110111110100
001110111110100
010101111110100
111111010001100
111111001001100
111011011001100
111010111001100
111110010101100
110111010101100
101110110101100
110011110101100
100111110101100
001111110101100
011111010011100
111010110011100
011111001011100
011011011011100
011010111011100
011001111011100
111100010111100
111010010111100
011110010111100
110101010111100
010111010111100
001111010111100
110010110111100
101010110111100
110001110111100
100101110111100
010111001111100
010011011111100
001011011111100
010010111111100
001010111111100
010001111111100
001001111111100
111111101000010
111111100100010
111101101100010
011101111100010
111011101010010
011111101010010
111011011010010
111001111010010
110011111010010
100111111010010
010111111010010
111111001001010
101111101001010
111011011001010
011101111001010
111111000101010
101111100101010
111011010101010
011111010101010
111101001101010
101101101101010
111100011101010
111001011101010
011101011101010
110011011101010
101011011101010
010111011101010
101100111101010
001101111101010
011111010011010
011111001011010
111010101011010
011110101011010
011101101011010
101011101011010
100111101011010
001111101011010
111010011011010
011011011011010
010111011011010
111000111011010
110010111011010
011001111011010
010101111011010
101011100111010
111100010111010
111010010111010
011110010111010
001111010111010
101011001111010
101001101111010
100101101111010
101010011111010
010110011111010
001011011111010
000111011111010
101000111111010
100100111111010
001001111111010
000101111111010
111110101000110
110111101000110
111001111000110
110011111000110
100111111000110
010111111000110
111110100100110
110111100100110
010111110100110
001111110100110
111100101100110
111001101100110
110101101100110
010111011100110
101100111100110
010110111100110
010101111100110
111001110010110
101001111010110
100101111010110
111010100110110
111001100110110
001111010110110
101001101110110
100101101110110
000111011110110
101000111110110
100100111110110
001001111110110
000101111110110
111110001001110
110111001001110
111010101001110
101110101001110
011110101001110
111000111001110
101100111001110
110010111001110
111110000101110
110111000101110
101110100101110
100111100101110
001111100101110
101100110101110
001101110101110
110101001101110
110011001101110
010111001101110
111010100011110
111000110011110
111100000111110
111010000111110
011110000111110
001111000111110
110010100111110
101010100111110
100101100111110
101100010111110
001101010111110
101000110111110
100100110111110
001001110111110
000101110111110
010110001111110
100101001111110
000111001111110
111111100100001
111111010100001
110111110100001
111101101100001
101110111100001
111111100010001
111111010010001
110111110010001
111101101010001
101111101010001
111110100110001
111110010110001
110110110110001
111100101110001
101110101110001
011110101110001
111001101110001
110101101110001
101011101110001
101110011110001
100110111110001
010110111110001
101111101001001
101111100101001
111101010101001
101111010101001
101110110101001
110101110101001
011101110101001
110011110101001
100111110101001
001111110101001
111101001101001
101101101101001
011101101101001
101011101101001
111100011101001
111001011101001
110011011101001
101011011101001
101100111101001
011100111101001
101010111101001
011001111101001
110101110011001
011110101011001
011101101011001
100111101011001
001111101011001
110101100111001
110100110111001
110010110111001
100101101111001
010101101111001
100011101111001
001011101111001
100100111111001
010100111111001
100010111111001
010010111111001
101110111000101
011110101100101
001110111100101
111101010010101
101111010010101
111101001010101
101111001010101
101110011010101
101011011010101
100111011010101
111100001110101
011110001110101
111001001110101
110101001110101
011010101110101
011001101110101
101100011110101
001110011110101
001011011110101
111101010001101
101111010001101
101110110001101
110011110001101
100111110001101
001111110001101
111101001001101
101111001001101
101110101001101
011110101001101
111001011001101
110011011001101
101011011001101
101100111001101
101010111001101
011001111001101
110011100101101
010011110101101
001011110101101
110101001101101
110011001101101
010011011101101
001011011101101
010010111101101
001010111101101
010001111101101
001001111101101
111100010011101
110101010011101
011101010011101
110001110011101
011001110011101
100101110011101
011110001011101
011101001011101
001111001011101
011010101011101
011001101011101
110101000111101
110001100111101
100101001111101
010101001111101
001011001111101
010010101111101
001010101111101
010001101111101
001001101111101
111011100100011
011111100100011
111011010100011
011111010100011
011101110100011
010111110100011
001111110100011
111100011100011
111001011100011
110011011100011
101011011100011
011100111100011
010110111100011
011001111100011
111011100010011
011111100010011
111011010010011
011111010010011
110011110010011
100111110010011
010111110010011
101011011010011
100111011010011
100110111010011
010110111010011
111010100110011
111001100110011
101011100110011
111100010110011
111010010110011
011110010110011
101011001110011
101010011110011
010110011110011
001011011110011
011101110001011
111100011001011
011100111001011
110100011101011
110010011101011
011110100011011
011101100011011
100111100011011
001111100011011
111100010011011
011101010011011
110010110011011
011001110011011
010101110011011
100111001011011
100110101011011
010110101011011
100100111011011
010100111011011
100010111011011
010010111011011
110010100111011
100011100111011
001011100111011
110100010111011
110010010111011
100011001111011
100100011111011
010100011111011
100010011111011
010010011111011
110011110000111
100111110000111
001111110000111
111001011000111
110011011000111
100111011000111
100110111000111
011001111000111
011110100100111
110011100100111
001110110100111
010011110100111
001011110100111
111100001100111
111001001100111
110011001100111
011100101100111
010110101100111
011001101100111
101100011100111
010011011100111
001100111100111
010010111100111
000110111100111
010001111100111
001001111100111
111001010010111
001111010010111
110001110010111
011001110010111
100101110010111
101001011010111
100101011010111
000111011010111
111100000110111
011110000110111
111001000110111
011010100110111
110001100110111
011001100110111
101100010110111
001110010110111
001011010110111
010110001110111
101001001110111
101000011110111
100100011110111
000110011110111
001001011110111
000011011110111
011110100001111
100111100001111
001111100001111
110010110001111
001101110001111
111100001001111
100111001001111
011100101001111
100110101001111
010110101001111
111000011001111
101100011001111
110010011001111
011000111001111
100100111001111
001100111001111
100010111001111
010010111001111
110010100101111
100011100101111
001011100101111
110100001101111
110010001101111
100011001101111
111100000011111
011110000011111
001111000011111
011010100011111
100101100011111
111000010011111
101100010011111
001101010011111
110000110011111
011000110011111
100100110011111
001001110011111
000101110011111
010110001011111
100101001011111
000111001011111
110100000111111
001011000111111
110000100111111
010010100111111
001010100111111
100001100111111
001001100111111
100100001111111
010100001111111
010010001111111
100001001111111
000011001111111

# HP2_15(C6,2)
490
111111101010000
111111010101000
101010111111000
010101111111000
110111110100100
111111010010100
110111110010100
111111001010100
111110101010100
110111101010100
111011011010100
101111011010100
101110111010100
111001111010100
110011111010100
100111111010100
010111111010100
111110100110100
111110010110100
110110110110100
101110110110100
110101110110100
111100101110100
011110101110100
111001101110100
110101101110100
101100111110100
010110111110100
001110111110100
010101111110100
111111010001100
111111001001100
111110101001100
111011011001100
111110010101100
110111010101100
101110110101100
110011110101100
100111110101100
001111110101100
110111001101100
010111011101100
111101010011100
011111010011100
011111001011100
111010101011100
111010011011100
011011011011100
010111011011100
111000111011100
110010111011100
101010111011100
011001111011100
111100010111100
111010010111100
011110010111100
110101010111100
001111010111100
110010110111100
101010110111100
110001110111100
100101110111100
010110011111100
010101011111100
001011011111100
000111011111100
010010111111100
001010111111100
010001111111100
001001111111100
111111101000010
111111100100010
011111110100010
111101101100010
111011101010010
011111101010010
111011011010010
111001111010010
110011111010010
100111111010010
010111111010010
111011100110010
101011101110010
111111001001010
111110101001010
101111101001010
111011011001010
111111000101010
101111100101010
111011010101010
011111010101010
011101110101010
111101001101010
110111001101010
101101101101010
011101101101010
101011101101010
111100011101010
111001011101010
110011011101010
101011011101010
010111011101010
101100111101010
011100111101010
011001111101010
010101111101010
011111010011010
011111001011010
111010101011010
011110101011010
011101101011010
100111101011010
001111101011010
111010011011010
011011011011010
010111011011010
111000111011010
110010111011010
011001111011010
010101111011010
111100010111010
111010010111010
011110010111010
001111010111010
101010101111010
100101101111010
100011101111010
001011101111010
101010011111010
010110011111010
001011011111010
000111011111010
101000111111010
100100111111010
001001111111010
000101111111010
110111101000110
111001111000110
110011111000110
100111111000110
010111111000110
111110100100110
110111100100110
010111110100110
001111110100110
110111001100110
111100101100110
111001101100110
110101101100110
010111011100110
101100111100110
010101111100110
111001110010110
101001111010110
100101111010110
111010100110110
111001100110110
001111010110110
101001101110110
100101101110110
001011011110110
000111011110110
101000111110110
100100111110110
001001111110110
000101111110110
111110100001110
111100101001110
110110101001110
111000111001110
110010111001110
111110000101110
101110100101110
100111100101110
001111100101110
101100110101110
001101110101110
110110001101110
100111001101110
111010100011110
111000110011110
011001110011110
111100000111110
111010000111110
011110000111110
001111000111110
101010100111110
100101100111110
101100010111110
001101010111110
101000110111110
100100110111110
001001110111110
000101110111110
010110001111110
000111001111110
111111100100001
111111010100001
110111110100001
011111110100001
111101101100001
111111100010001
111111010010001
110111110010001
111101101010001
101111101010001
101111011010001
101110111010001
111110100110001
111011100110001
111110010110001
110110110110001
101110110110001
110101110110001
111100101110001
011110101110001
111001101110001
110101101110001
101011101110001
101100111110001
101010111110001
010110111110001
001110111110001
101111101001001
101111100101001
111101010101001
101111010101001
101110110101001
011101110101001
110011110101001
100111110101001
001111110101001
111101001101001
101101101101001
011101101101001
101011101101001
111100011101001
111001011101001
110011011101001
101011011101001
101100111101001
011100111101001
101010111101001
011001111101001
111101010011001
011110101011001
011101101011001
100111101011001
001111101011001
110101010111001
110010110111001
110001110111001
100101110111001
010101110111001
100101101111001
010101101111001
100011101111001
001011101111001
100100111111001
010100111111001
100010111111001
010010111111001
101111011000101
101110111000101
011110101100101
010110111100101
001110111100101
111101001010101
101101011010101
001111011010101
111100001110101
011110001110101
111001001110101
110101001110101
011010101110101
011001101110101
101100011110101
001110011110101
101111010001101
101110110001101
110011110001101
100111110001101
001111110001101
111101001001101
101111001001101
101110101001101
011110101001101
111001011001101
110011011001101
101011011001101
101010111001101
011001111001101
110011100101101
010011110101101
001011110101101
110101001101101
110011001101101
010011011101101
001011011101101
010010111101101
001010111101101
010001111101101
001001111101101
111101000011101
111001010011101
101101010011101
110001110011101
100101110011101
011110001011101
011101001011101
001111001011101
011010101011101
011001101011101
110101000111101
110010100111101
110001100111101
010101001111101
001011001111101
010010101111101
001010101111101
010001101111101
001001101111101
011111110000011
111011010100011
011110110100011
011011110100011
111100011100011
111001011100011
110011011100011
101011011100011
011100111100011
011001111100011
011111100010011
111011010010011
011111010010011
110011110010011
100111110010011
010111110010011
101011011010011
100111011010011
100110111010011
010110111010011
111011000110011
110011100110011
011011100110011
111100010110011
111010010110011
011110010110011
101011001110011
101010011110011
010110011110011
011101110001011
111100011001011
101100111001011
011100111001011
110100011101011
110010011101011
011110100011011
011101100011011
100111100011011
001111100011011
111100010011011
011101010011011
110010110011011
010101110011011
100111001011011
100110101011011
010110101011011
100100111011011
010100111011011
100010111011011
010010111011011
100011100111011
001011100111011
110100010111011
110010010111011
100101001111011
100011001111011
100100011111011
010100011111011
100010011111011
010010011111011
110011110000111
100111110000111
001111110000111
111001011000111
110011011000111
100111011000111
101100111000111
100110111000111
010110111000111
011001111000111
011110100100111
110011100100111
010110110100111
001110110100111
010011110100111
001011110100111
111100001100111
111001001100111
110011001100111
011100101100111
011001101100111
101100011100111
010110011100111
010011011100111
001011011100111
010100111100111
001100111100111
010001111100111
001001111100111
111001010010111
001111010010111
110001110010111
100101110010111
101001011010111
100101011010111
001011011010111
000111011010111
111100000110111
011110000110111
111001000110111
110010100110111
011010100110111
110001100110111
011001100110111
101100010110111
001110010110111
010110001110111
101001001110111
100101001110111
001011001110111
101000011110111
100100011110111
001010011110111
000110011110111
011110100001111
100111100001111
001111100001111
101100110001111
110010110001111
011001110001111
001101110001111
111100001001111
100111001001111
101100101001111
011100101001111
100110101001111
010110101001111
111000011001111
110010011001111
101000111001111
011000111001111
100010111001111
010010111001111
100011100101111
001011100101111
110100001101111
110010001101111
100101001101111
100011001101111
111100000011111
011110000011111
001111000011111
110010100011111
011010100011111
011001100011111
100101100011111
111000010011111
101100010011111
011001010011111
001101010011111
110000110011111
100100110011111
010001110011111
000101110011111
010110001011111
000111001011111
110100000111111
110010000111111
100101000111111
001011000111111
100010100111111
001010100111111
100001100111111
001001100111111
010100001111111
010010001111111
000101001111111
000011001111111

# HP2_15(C6,3)
490
111111101010000
110111111010000
111101101110000
111111010101000
101111110101000
111011011101000
011111101011000
111110010111000
101010111111000
010101111111000
110111111000100
110111110100100
101110111100100
010111111100100
111111010010100
111111001010100
111110101010100
111011011010100
110111011010100
111010111010100
110110111010100
110101111010100
111110100110100
110110110110100
111100101110100
101110101110100
111001101110100
110101101110100
101110011110100
010111011110100
101010111110100
100110111110100
010110111110100
010101111110100
111111010001100
111111001001100
111011011001100
111010111001100
101110111001100
110111010101100
101110110101100
110101110101100
100111110101100
001111110101100
111110010011100
011111010011100
111010110011100
110101110011100
011111001011100
011011011011100
011010111011100
011001111011100
111110000111100
111010100111100
110101100111100
110110010111100
101110010111100
010111010111100
110100110111100
110010110111100
101010110111100
010101110111100
110101001111100
010111001111100
010011011111100
001011011111100
010010111111100
001010111111100
010001111111100
001001111111100
111111101000010
111111100100010
111101101100010
111011011100010
011101111100010
010111111100010
111011101010010
111011011010010
111010111010010
110011111010010
100111111010010
010111111010010
101011011110010
010111011110010
111111001001010
101111101001010
011111101001010
111010111001010
011101111001010
111111000101010
101111100101010
011111010101010
111101001101010
111011001101010
101101101101010
111010011101010
011101011101010
011011011101010
101100111101010
001101111101010
011111100011010
011111010011010
111010110011010
011101110011010
101011101011010
011011101011010
010111101011010
011011011011010
101010111011010
011010111011010
011001111011010
010101111011010
111010100111010
101011100111010
111100010111010
111010010111010
011110010111010
010111010111010
101011001111010
010111001111010
101001101111010
100101101111010
101010011111010
010101011111010
010011011111010
001011011111010
101000111111010
100100111111010
001001111111010
000101111111010
111110101000110
110111101000110
110011111000110
100111111000110
111110100100110
110111100100110
111100101100110
111001101100110
110101101100110
010111101100110
101100111100110
011001111100110
010011111100110
000111111100110
111001101010110
111001011010110
100111011010110
111000111010110
110001111010110
011001111010110
100101111010110
101001101110110
100101101110110
101100011110110
000111011110110
101000111110110
100100111110110
001001111110110
000101111110110
111110001001110
110111001001110
111010101001110
101110101001110
111000111001110
101100111001110
111110000101110
110111000101110
111010100101110
101110100101110
100111100101110
001111100101110
001111010101110
101100110101110
001101110101110
110101001101110
010111001101110
111100010011110
001111010011110
111000110011110
100101110011110
111100000111110
011110000111110
111000100111110
011010100111110
100101100111110
001011100111110
101100010111110
001110010111110
001011010111110
000111010111110
101000110111110
100100110111110
001001110111110
000101110111110
100101001111110
000111001111110
111111100100001
111111010100001
110111110100001
101111110100001
101110111100001
011101111100001
111111100010001
111111010010001
110111110010001
101111101010001
111110100110001
111101100110001
111110010110001
110110110110001
111101001110001
101110101110001
101101101110001
011101101110001
101110011110001
101011011110001
100110111110001
010110111110001
101111110001001
101111101001001
101110111001001
011101111001001
111101010101001
110101110101001
101101110101001
101011110101001
111101001101001
101101101101001
111001011101001
011101011101001
110011011101001
101011011101001
101100111101001
101010111101001
010101111101001
001101111101001
110101110011001
011101110011001
011110101011001
011101101011001
101011101011001
001111101011001
110101100111001
101011100111001
110100110111001
110010110111001
110101001111001
101011001111001
101010101111001
101001101111001
100101101111001
010101101111001
100100111111001
010100111111001
100010111111001
010010111111001
110011110100101
001111110100101
001110111100101
011001111100101
111101010010101
101111010010101
111101001010101
101111001010101
011110101010101
101110011010101
101011011010101
011110100110101
111001100110101
111100001110101
111001001110101
011100101110101
010110101110101
001110101110101
011001101110101
001110011110101
001011011110101
111101010001101
101111010001101
100111110001101
001111110001101
111101001001101
101111001001101
101110011001101
111001011001101
110011011001101
101011011001101
110010111001101
100110111001101
001110111001101
011001111001101
110011010101101
110010110101101
110001110101101
100011110101101
001011110101101
010011011101101
001011011101101
010010111101101
001010111101101
010001111101101
001001111101101
110101010011101
011101010011101
110001110011101
011001110011101
011110001011101
110101001011101
011101001011101
001111001011101
011010101011101
011001101011101
110001100111101
001011100111101
110100001111101
010110001111101
110001001111101
001011001111101
010010101111101
001010101111101
010001101111101
001001101111101
111011100100011
011111100100011
111011010100011
011111010100011
011101110100011
010111110100011
111001011100011
110011011100011
011100111100011
010110111100011
111011100010011
011111100010011
111011010010011
011111010010011
011101110010011
110011110010011
100111110010011
010111110010011
100111101010011
100110111010011
010110111010011
111010100110011
101011100110011
111100010110011
111010010110011
011110010110011
101011010110011
101100011110011
010110011110011
101001011110011
100011011110011
011110101001011
100111101001011
011100111001011
110010111001011
111100010101011
111100001101011
110011001101011
111000011101011
101100011101011
011100011101011
110010011101011
011110100011011
001111100011011
011100110011011
110010110011011
100101110011011
001101110011011
010110101011011
100101101011011
100011101011011
000111101011011
100100111011011
010100111011011
100010111011011
010010111011011
110010100111011
100011100111011
110100010111011
110010010111011
010110001111011
100011001111011
100100011111011
010100011111011
100010011111011
010010011111011
110011110000111
100111110000111
011110101000111
111001011000111
110011011000111
110010111000111
100110111000111
011110100100111
111001100100111
110011100100111
001111100100111
001111010100111
011001110100111
001101110100111
010011110100111
000111110100111
111100001100111
111001001100111
011100101100111
010110101100111
011001011100111
010011011100111
011000111100111
001100111100111
010010111100111
000110111100111
111001100010111
111100010010111
111001010010111
100111010010111
001111010010111
110001110010111
011001110010111
100111001010111
101100011010111
100110011010111
101001011010111
100011011010111
111100000110111
011110000110111
111000100110111
011010100110111
101001100110111
001011100110111
001110010110111
001011010110111
101100001110111
101001001110111
001100011110111
000110011110111
001001011110111
000011011110111
100111100001111
001111100001111
111100010001111
100101110001111
001101110001111
111100001001111
011110001001111
110011001001111
100111001001111
110010101001111
011010101001111
100110101001111
001110101001111
111000011001111
101100011001111
110000111001111
011000111001111
100100111001111
001100111001111
110011000101111
110010100101111
100011100101111
110100001101111
010110001101111
110001001101111
010011001101111
011110000011111
001111000011111
011010100011111
001011100011111
110100010011111
011100010011111
100101010011111
001101010011111
110000110011111
011000110011111
100001110011111
001001110011111
100101001011111
000111001011111
110100000111111
010110000111111
110000100111111
010010100111111
100001100111111
000011100111111
100100001111111
000110001111111
100001001111111
000011001111111

# HP2_15(C6,4)
490
111111101010000
110111111010000
111101101110000
101110111110000
111111010101000
101111110101000
111011011101000
011101111101000
011111101011000
111010111011000
111110010111000
110101110111000
101011101111000
010111011111000
101010111111000
010101111111000
110111111000100
110111110100100
111111010010100
111111001010100
111110101010100
111011011010100
110111011010100
111010111010100
110110111010100
101110111010100
110101111010100
111110100110100
110110110110100
101110110110100
110101110110100
111100101110100
111001101110100
110101101110100
010111011110100
101100111110100
010110111110100
001110111110100
010101111110100
111111010001100
111111001001100
111011011001100
111010111001100
110111010101100
101110110101100
100111110101100
001111110101100
111110010011100
011111010011100
111010110011100
011111001011100
011011011011100
011010111011100
011001111011100
111110000111100
110110010111100
101110010111100
110101010111100
010111010111100
110010110111100
101010110111100
110001110111100
100101110111100
010111001111100
010011011111100
001011011111100
010010111111100
001010111111100
010001111111100
001001111111100
111111101000010
111111100100010
111101101100010
111011011100010
011101111100010
111011101010010
111011011010010
110011111010010
100111111010010
010111111010010
111111001001010
101111101001010
011111101001010
011101111001010
111111000101010
101111100101010
011111010101010
111101001101010
111011001101010
101101101101010
111010011101010
011101011101010
011011011101010
010111011101010
101100111101010
001101111101010
011111100011010
011111010011010
111010101011010
101011101011010
011011101011010
010111101011010
111010011011010
011011011011010
010111011011010
111000111011010
110010111011010
011001111011010
010101111011010
101011100111010
111100010111010
111010010111010
011110010111010
101011001111010
101001101111010
100101101111010
101010011111010
010110011111010
001011011111010
000111011111010
101000111111010
100100111111010
001001111111010
000101111111010
111110101000110
110111101000110
110011111000110
100111111000110
010111111000110
111110100100110
110111100100110
010111110100110
001111110100110
111100101100110
111001101100110
110101101100110
010111011100110
101100111100110
010110111100110
011001111100110
010101111100110
111001101010110
111001011010110
111000111010110
110001111010110
011001111010110
100101111010110
111010100110110
111001100110110
101001101110110
100101101110110
101100011110110
000111011110110
101000111110110
100100111110110
001001111110110
000101111110110
111110001001110
110111001001110
111010101001110
101110101001110
011110101001110
111000111001110
101100111001110
111110000101110
110111000101110
101110100101110
100111100101110
001111100101110
001111010101110
101100110101110
001101110101110
110101001101110
110011001101110
010111001101110
111010100011110
001111010011110
111000110011110
100101110011110
111100000111110
111010000111110
011110000111110
110010100111110
101010100111110
100101100111110
001011100111110
101100010111110
001110010111110
001011010111110
000111010111110
101000110111110
100100110111110
001001110111110
000101110111110
100101001111110
000111001111110
111111100100001
111111010100001
110111110100001
101111110100001
101110111100001
111111100010001
111111010010001
110111110010001
101111101010001
111110100110001
111101100110001
111110010110001
110110110110001
111101001110001
101110101110001
101101101110001
011101101110001
101011101110001
101110011110001
100110111110001
010110111110001
101111110001001
101111101001001
111101010101001
110101110101001
101101110101001
011101110101001
101011110101001
111101001101001
101101101101001
011101101101001
101011101101001
111001011101001
110011011101001
101011011101001
101100111101001
011100111101001
101010111101001
011001111101001
110101110011001
011110101011001
011101101011001
001111101011001
110101100111001
110100110111001
110010110111001
100101101111001
010101101111001
100011101111001
001011101111001
100100111111001
010100111111001
100010111111001
010010111111001
101110111000101
110011110100101
001110111100101
011001111100101
111101010010101
101111010010101
111101001010101
101111001010101
011110101010101
101110011010101
101011011010101
100111011010101
011110100110101
111100001110101
111001001110101
110101001110101
011100101110101
010110101110101
001110101110101
011001101110101
001110011110101
001011011110101
111101010001101
101111010001101
101110110001101
100111110001101
001111110001101
111101001001101
101111001001101
101110101001101
011110101001101
111001011001101
110011011001101
101011011001101
101100111001101
110010111001101
101010111001101
011001111001101
110011010101101
110010110101101
110001110101101
100011110101101
001011110101101
110101001101101
110011001101101
010011011101101
001011011101101
010010111101101
001010111101101
010001111101101
001001111101101
111100010011101
110101010011101
011101010011101
110001110011101
011001110011101
011110001011101
011101001011101
001111001011101
011010101011101
011001101011101
110101000111101
110001100111101
001011100111101
010110001111101
100101001111101
010101001111101
001011001111101
010010101111101
001010101111101
010001101111101
001001101111101
111011100100011
011111100100011
111011010100011
011111010100011
011101110100011
010111110100011
001111110100011
111001011100011
110011011100011
101011011100011
011100111100011
010110111100011
111011100010011
011111100010011
111011010010011
011111010010011
110011110010011
100111110010011
010111110010011
100111101010011
101011011010011
100111011010011
100110111010011
010110111010011
111010100110011
111001100110011
101011100110011
111100010110011
111010010110011
011110010110011
101011001110011
101100011110011
101010011110011
010110011110011
001011011110011
011101110001011
100111101001011
011100111001011
110010111001011
111100010101011
111100001101011
111000011101011
101100011101011
011100011101011
110010011101011
011110100011011
011101100011011
001111100011011
111100010011011
011101010011011
110010110011011
011001110011011
100101110011011
010101110011011
010110101011011
100101101011011
100011101011011
000111101011011
100100111011011
010100111011011
100010111011011
010010111011011
110010100111011
100011100111011
110100010111011
110010010111011
010110001111011
100011001111011
100100011111011
010100011111011
100010011111011
010010011111011
110011110000111
100111110000111
001111110000111
111001011000111
110011011000111
100111011000111
110010111000111
100110111000111
011110100100111
110011100100111
001110110100111
011001110100111
010011110100111
001011110100111
111100001100111
111001001100111
110011001100111
011100101100111
010110101100111
011001011100111
010011011100111
011000111100111
001100111100111
010010111100111
000110111100111
111001010010111
001111010010111
110001110010111
011001110010111
101100011010111
101001011010111
100101011010111
000111011010111
111100000110111
011110000110111
111001000110111
011010100110111
110001100110111
011001100110111
001011100110111
001110010110111
001011010110111
101100001110111
101001001110111
001100011110111
000110011110111
001001011110111
000011011110111
011110100001111
100111100001111
001111100001111
100101110001111
001101110001111
111100001001111
100111001001111
011100101001111
110010101001111
100110101001111
010110101001111
111000011001111
101100011001111
110000111001111
011000111001111
100100111001111
001100111001111
110010100101111
100011100101111
110100001101111
110010001101111
010110001101111
100011001101111
111100000011111
011110000011111
001111000011111
011010100011111
001011100011111
111000010011111
101100010011111
100101010011111
001101010011111
110000110011111
011000110011111
100001110011111
001001110011111
100101001011111
000111001011111
110100000111111
010110000111111
110000100111111
010010100111111
100001100111111
000011100111111
100100001111111
000110001111111
100001001111111
000011001111111

# HP2_15(C6,5)
490
111111101010000
110111111010000
111101101110000
111111010101000
101111110101000
111011011101000
011111101011000
111110010111000
101010111111000
010101111111000
110111111000100
110111110100100
111111010010100
111111001010100
111110101010100
111011011010100
110111011010100
101111011010100
110110111010100
101110111010100
110101111010100
111110100110100
110110110110100
101110110110100
110101110110100
111100101110100
111001101110100
110101101110100
101100111110100
010110111110100
001110111110100
010101111110100
111111010001100
111111001001100
111110101001100
111011011001100
110111010101100
101110110101100
100111110101100
001111110101100
110111001101100
010111011101100
111110010011100
111101010011100
011111010011100
011111001011100
111010101011100
111010011011100
011011011011100
010111011011100
111000111011100
110010111011100
101010111011100
011001111011100
111110000111100
110110010111100
101110010111100
110101010111100
110010110111100
101010110111100
110001110111100
100101110111100
010110011111100
010101011111100
001011011111100
000111011111100
010010111111100
001010111111100
010001111111100
001001111111100
111111101000010
111111100100010
011111110100010
111101101100010
111011011100010
111011101010010
111011011010010
110011111010010
100111111010010
010111111010010
111011100110010
101011101110010
111111001001010
111110101001010
101111101001010
011111101001010
111111000101010
101111100101010
011111010101010
011101110101010
111101001101010
111011001101010
110111001101010
101101101101010
011101101101010
101011101101010
111010011101010
011011011101010
010111011101010
101100111101010
011100111101010
011001111101010
010101111101010
011111100011010
011111010011010
111010101011010
011011101011010
010111101011010
111010011011010
011011011011010
010111011011010
111000111011010
110010111011010
011001111011010
010101111011010
111100010111010
111010010111010
011110010111010
101010101111010
100101101111010
100011101111010
001011101111010
101010011111010
010110011111010
001011011111010
000111011111010
101000111111010
100100111111010
001001111111010
000101111111010
110111101000110
110011111000110
100111111000110
010111111000110
111110100100110
110111100100110
010111110100110
001111110100110
110111001100110
111100101100110
111001101100110
110101101100110
010111011100110
101100111100110
011001111100110
010101111100110
111001101010110
111001011010110
111000111010110
110001111010110
011001111010110
100101111010110
111010100110110
111001100110110
101001101110110
100101101110110
101100011110110
001011011110110
000111011110110
101000111110110
100100111110110
001001111110110
000101111110110
111110100001110
111100101001110
110110101001110
111000111001110
111110000101110
101110100101110
100111100101110
001111100101110
001111010101110
101100110101110
001101110101110
110110001101110
100111001101110
111010100011110
001111010011110
111000110011110
011001110011110
100101110011110
111100000111110
111010000111110
011110000111110
101010100111110
100101100111110
001011100111110
101100010111110
001110010111110
001011010111110
000111010111110
101000110111110
100100110111110
001001110111110
000101110111110
000111001111110
111111100100001
111111010100001
110111110100001
101111110100001
011111110100001
111111100010001
111111010010001
110111110010001
101111101010001
101111011010001
101110111010001
111110100110001
111101100110001
111011100110001
111110010110001
110110110110001
101110110110001
110101110110001
111101001110001
101101101110001
011101101110001
101011101110001
101100111110001
101010111110001
010110111110001
001110111110001
101111110001001
101111101001001
111101010101001
101101110101001
011101110101001
101011110101001
111101001101001
101101101101001
011101101101001
101011101101001
111001011101001
110011011101001
101011011101001
101100111101001
011100111101001
101010111101001
011001111101001
111101010011001
011110101011001
011101101011001
001111101011001
110101010111001
110010110111001
110001110111001
100101110111001
010101110111001
100101101111001
010101101111001
100011101111001
001011101111001
100100111111001
010100111111001
100010111111001
010010111111001
101111011000101
101110111000101
110011110100101
010110111100101
001110111100101
011001111100101
111101001010101
011110101010101
101101011010101
001111011010101
011110100110101
111100001110101
111001001110101
110101001110101
011100101110101
010110101110101
001110101110101
011001101110101
001110011110101
101111010001101
101110110001101
100111110001101
001111110001101
111101001001101
101111001001101
101110101001101
011110101001101
111001011001101
110011011001101
101011011001101
110010111001101
101010111001101
011001111001101
110011010101101
110010110101101
110001110101101
100011110101101
001011110101101
110101001101101
110011001101101
010011011101101
001011011101101
010010111101101
001010111101101
010001111101101
001001111101101
111101000011101
111001010011101
101101010011101
110001110011101
011110001011101
011101001011101
001111001011101
011010101011101
011001101011101
110101000111101
110010100111101
110001100111101
001011100111101
010110001111101
010101001111101
001011001111101
010010101111101
001010101111101
010001101111101
001001101111101
011111110000011
111011010100011
011110110100011
011011110100011
111001011100011
110011011100011
101011011100011
011100111100011
011111100010011
111011010010011
011111010010011
110011110010011
100111110010011
010111110010011
100111101010011
101011011010011
100111011010011
100110111010011
010110111010011
111011000110011
110011100110011
011011100110011
111100010110011
111010010110011
011110010110011
101011001110011
101100011110011
101010011110011
010110011110011
011101110001011
100111101001011
101100111001011
011100111001011
110010111001011
111100010101011
111100001101011
111000011101011
101100011101011
011100011101011
110010011101011
011110100011011
011101100011011
001111100011011
111100010011011
011101010011011
110010110011011
100101110011011
010101110011011
010110101011011
100101101011011
100011101011011
000111101011011
100100111011011
010100111011011
100010111011011
010010111011011
100011100111011
110100010111011
110010010111011
010110001111011
100101001111011
100011001111011
100100011111011
010100011111011
100010011111011
010010011111011
110011110000111
100111110000111
001111110000111
111001011000111
110011011000111
100111011000111
101100111000111
110010111000111
100110111000111
010110111000111
011110100100111
110011100100111
010110110100111
001110110100111
011001110100111
010011110100111
001011110100111
111100001100111
111001001100111
110011001100111
011100101100111
010110011100111
011001011100111
010011011100111
001011011100111
011000111100111
010100111100111
001100111100111
111001010010111
001111010010111
110001110010111
101100011010111
101001011010111
100101011010111
001011011010111
000111011010111
111100000110111
011110000110111
111001000110111
110010100110111
011010100110111
110001100110111
011001100110111
001011100110111
001110010110111
101100001110111
101001001110111
100101001110111
001011001110111
001100011110111
001010011110111
000110011110111
011110100001111
100111100001111
001111100001111
101100110001111
011001110001111
100101110001111
001101110001111
111100001001111
100111001001111
101100101001111
011100101001111
110010101001111
100110101001111
010110101001111
111000011001111
110000111001111
101000111001111
011000111001111
100011100101111
110100001101111
110010001101111
010110001101111
100101001101111
100011001101111
111100000011111
011110000011111
001111000011111
110010100011111
011010100011111
011001100011111
001011100011111
111000010011111
101100010011111
011001010011111
100101010011111
001101010011111
110000110011111
100001110011111
010001110011111
000111001011111
110100000111111
110010000111111
010110000111111
100101000111111
100010100111111
100001100111111
000011100111111
000110001111111
000101001111111
000011001111111

# HP2_15(C6,6)
490
111111101010000
110111111010000
111101101110000
101110111110000
111111010101000
101111110101000
111011011101000
011101111101000
011111101011000
111010111011000
111110010111000
110101110111000
101011101111000
010111011111000
101010111111000
010101111111000
110111110100100
111111010010100
111111001010100
111110101010100
111011011010100
110111011010100
111010111010100
110110111010100
101110111010100
110101111010100
111110100110100
110110110110100
101110110110100
110101110110100
111101001110100
111100101110100
110101101110100
010111011110100
010110111110100
001110111110100
010101111110100
111111010001100
101111110001100
111111001001100
111011011001100
111010111001100
110111010101100
101110110101100
100111110101100
110011011101100
011001111101100
111110010011100
011111010011100
111010110011100
011111001011100
011110101011100
011011011011100
011010111011100
011001111011100
110110010111100
101110010111100
110101010111100
010111010111100
110010110111100
101010110111100
110001110111100
010111001111100
001011101111100
010011011111100
001011011111100
010010111111100
001010111111100
010001111111100
001001111111100
111111101000010
110111111000010
111111100100010
111101101100010
011101111100010
111011101010010
111011011010010
110011111010010
010111111010010
111001101110010
101100111110010
111111001001010
101111101001010
011111101001010
011101111001010
111111000101010
101111100101010
011111010101010
001111110101010
111101001101010
111011001101010
101101101101010
111010011101010
011101011101010
011011011101010
010111011101010
101100111101010
001101111101010
011111010011010
111010101011010
101011101011010
011011101011010
010111101011010
111010011011010
011011011011010
010111011011010
111000111011010
011001111011010
010101111011010
111110000111010
101011100111010
111010010111010
011110010111010
100101110111010
101011001111010
101001101111010
100101101111010
101010011111010
001011011111010
000111011111010
101000111111010
100100111111010
001001111111010
000101111111010
110111110000110
111110101000110
110111011000110
110110111000110
110101111000110
111110100100110
110111100100110
010111110100110
111100101100110
110101101100110
010111011100110
010110111100110
011001111100110
010101111100110
111001011010110
111000111010110
101100111010110
110001111010110
011001111010110
100101111010110
111110000110110
111010100110110
101100110110110
100101110110110
111001001110110
111000101110110
101100101110110
110001101110110
011001101110110
100101101110110
000111011110110
001100111110110
001001111110110
000101111110110
001111110001110
111110001001110
110111001001110
111010101001110
101110101001110
011110101001110
111000111001110
101100111001110
110111000101110
101110100101110
100111100101110
101100110101110
001110110101110
100101110101110
001011110101110
000111110101110
110101001101110
110011001101110
010111001101110
111110000011110
111010100011110
001111010011110
111000110011110
110110000111110
101110000111110
110010100111110
101010100111110
001011100111110
101100010111110
001110010111110
100101010111110
001011010111110
000111010111110
101000110111110
100001110111110
001001110111110
100101001111110
000111001111110
111111100100001
111111010100001
110111110100001
101111110100001
111011011100001
101110111100001
111111100010001
111111010010001
110111110010001
101111101010001
100111111010001
111110100110001
111101100110001
111110010110001
110110110110001
101110101110001
101101101110001
011101101110001
101011101110001
101110011110001
100110111110001
010110111110001
101111101001001
111101010101001
110101110101001
101101110101001
011101110101001
101011110101001
111101001101001
101101101101001
011101101101001
101011101101001
111001011101001
101011011101001
101100111101001
011100111101001
101010111101001
011111100011001
110101110011001
011101101011001
001111101011001
110010111011001
110101100111001
111100010111001
110100110111001
110010110111001
100101101111001
010101101111001
100011101111001
010110011111001
100100111111001
010100111111001
100010111111001
010010111111001
101111110000101
101110111000101
110011110100101
111101001100101
110011011100101
001110111100101
111101010010101
101111010010101
101111001010101
101110011010101
101011011010101
100111011010101
111101000110101
011110100110101
101101001110101
011101001110101
011100101110101
010110101110101
001110101110101
011001101110101
001011101110101
001110011110101
001011011110101
101111100001101
111101010001101
101101110001101
101011110001101
111101001001101
101111001001101
101110101001101
111001011001101
101011011001101
101100111001101
110010111001101
101010111001101
110010110101101
110001110101101
011001110101101
100011110101101
001011110101101
110101001101101
011001101101101
001011101101101
110010011101101
110001011101101
011001011101101
100011011101101
001011011101101
011000111101101
010010111101101
001010111101101
011110100011101
111100010011101
110101010011101
011101010011101
110001110011101
011001110011101
011101001011101
001111001011101
011100101011101
010110101011101
001110101011101
011001101011101
001011101011101
110101000111101
110001100111101
010110001111101
100101001111101
010101001111101
010010101111101
010001101111101
000011101111101
111011011000011
100111111000011
111011100100011
011111100100011
011111010100011
011101110100011
010111110100011
001111110100011
111011001100011
111010011100011
011011011100011
011100111100011
010110111100011
111011100010011
111011010010011
011111010010011
110011110010011
010111110010011
101011011010011
110010111010011
010110111010011
100101111010011
100011111010011
000111111010011
111010100110011
111001100110011
101011100110011
111010010110011
011110010110011
101011001110011
101100011110011
101010011110011
001011011110011
011111100001011
011101110001011
100111101001011
011100111001011
111100001101011
111000011101011
101100011101011
011100011101011
110010011101011
010110011101011
011111000011011
011011100011011
010111100011011
011101010011011
011001110011011
100101110011011
010101110011011
110010101011011
010110101011011
100101101011011
100011101011011
000111101011011
110010011011011
010110011011011
110000111011011
100100111011011
010100111011011
111100000111011
110010100111011
100011100111011
111000010111011
101100010111011
011100010111011
110010010111011
010110010111011
100011001111011
100100011111011
100010011111011
000110011111011
110011110000111
100111110000111
001111110000111
111001011000111
110011011000111
100111011000111
110010111000111
100110111000111
011110100100111
110011100100111
001110110100111
011001110100111
010011110100111
001011110100111
111100001100111
111001001100111
110011001100111
011100101100111
010110101100111
011001011100111
010011011100111
011000111100111
001100111100111
010010111100111
000110111100111
111001010010111
001111010010111
110001110010111
011001110010111
101100011010111
101001011010111
100101011010111
000111011010111
111100000110111
011110000110111
111001000110111
011010100110111
110001100110111
011001100110111
001011100110111
001110010110111
001011010110111
101100001110111
101001001110111
001100011110111
000110011110111
001001011110111
000011011110111
011110100001111
100111100001111
001111100001111
100101110001111
001101110001111
111100001001111
100111001001111
011100101001111
110010101001111
100110101001111
010110101001111
111000011001111
101100011001111
110000111001111
011000111001111
100100111001111
001100111001111
110010100101111
100011100101111
110100001101111
110010001101111
010110001101111
100011001101111
111100000011111
011110000011111
001111000011111
011010100011111
001011100011111
111000010011111
101100010011111
100101010011111
001101010011111
110000110011111
011000110011111
100001110011111
001001110011111
100101001011111
000111001011111
110100000111111
010110000111111
110000100111111
010010100111111
100001100111111
000011100111111
100100001111111
000110001111111
100001001111111
000011001111111

# HP2_15(C6,7)
490
111111101010000
110111111010000
111101101110000
111111010101000
101111110101000
111011011101000
011111101011000
111110010111000
101010111111000
010101111111000
110111110100100
111111010010100
111111001010100
111110101010100
111011011010100
110111011010100
101111011010100
110110111010100
101110111010100
110101111010100
111110100110100
110110110110100
101110110110100
110101110110100
111101001110100
111100101110100
110101101110100
010110111110100
001110111110100
010101111110100
111111010001100
101111110001100
111111001001100
111110101001100
111011011001100
110111010101100
101110110101100
100111110101100
110111001101100
110011011101100
010111011101100
011001111101100
111110010011100
111101010011100
011111010011100
011111001011100
111010101011100
011110101011100
111010011011100
011011011011100
010111011011100
111000111011100
110010111011100
101010111011100
011001111011100
110110010111100
101110010111100
110101010111100
110010110111100
101010110111100
110001110111100
001011101111100
010110011111100
010101011111100
001011011111100
000111011111100
010010111111100
001010111111100
010001111111100
001001111111100
111111101000010
110111111000010
111111100100010
011111110100010
111101101100010
111011101010010
111011011010010
110011111010010
010111111010010
111011100110010
111001101110010
101011101110010
101100111110010
111111001001010
111110101001010
101111101001010
011111101001010
111111000101010
101111100101010
011111010101010
011101110101010
001111110101010
111101001101010
111011001101010
110111001101010
101101101101010
011101101101010
101011101101010
111010011101010
011011011101010
010111011101010
101100111101010
011100111101010
011001111101010
010101111101010
011111010011010
111010101011010
011011101011010
010111101011010
111010011011010
011011011011010
010111011011010
111000111011010
011001111011010
010101111011010
111110000111010
111010010111010
011110010111010
100101110111010
101010101111010
100101101111010
100011101111010
001011101111010
101010011111010
001011011111010
000111011111010
101000111111010
100100111111010
001001111111010
000101111111010
110111110000110
110111011000110
110110111000110
110101111000110
111110100100110
110111100100110
010111110100110
110111001100110
111100101100110
110101101100110
010111011100110
011001111100110
010101111100110
111001011010110
111000111010110
101100111010110
110001111010110
011001111010110
100101111010110
111110000110110
111010100110110
101100110110110
100101110110110
111001001110110
111000101110110
101100101110110
110001101110110
011001101110110
100101101110110
001011011110110
000111011110110
001100111110110
001001111110110
000101111110110
111110100001110
001111110001110
111100101001110
110110101001110
111000111001110
101110100101110
100111100101110
101100110101110
001110110101110
100101110101110
001011110101110
000111110101110
110110001101110
100111001101110
111110000011110
111010100011110
001111010011110
111000110011110
011001110011110
110110000111110
101110000111110
101010100111110
001011100111110
101100010111110
001110010111110
100101010111110
001011010111110
000111010111110
101000110111110
100001110111110
001001110111110
000111001111110
111111100100001
111111010100001
110111110100001
101111110100001
011111110100001
111011011100001
111111100010001
111111010010001
110111110010001
101111101010001
101111011010001
101110111010001
100111111010001
111110100110001
111101100110001
111011100110001
111110010110001
110110110110001
101110110110001
110101110110001
101101101110001
011101101110001
101011101110001
101100111110001
101010111110001
010110111110001
001110111110001
101111101001001
111101010101001
101101110101001
011101110101001
101011110101001
111101001101001
101101101101001
011101101101001
101011101101001
111001011101001
101011011101001
101100111101001
011100111101001
101010111101001
011111100011001
111101010011001
011101101011001
001111101011001
110010111011001
111100010111001
110101010111001
110010110111001
110001110111001
100101110111001
010101110111001
100101101111001
010101101111001
100011101111001
010110011111001
100100111111001
010100111111001
100010111111001
010010111111001
101111110000101
101111011000101
101110111000101
110011110100101
111101001100101
110011011100101
010110111100101
001110111100101
101101011010101
001111011010101
111101000110101
011110100110101
101101001110101
011101001110101
011100101110101
010110101110101
001110101110101
011001101110101
001011101110101
001110011110101
101111100001101
101101110001101
101011110001101
111101001001101
101111001001101
101110101001101
111001011001101
101011011001101
110010111001101
101010111001101
110010110101101
110001110101101
011001110101101
100011110101101
001011110101101
110101001101101
011001101101101
001011101101101
110010011101101
110001011101101
011001011101101
100011011101101
001011011101101
011000111101101
010010111101101
001010111101101
111101000011101
011110100011101
111001010011101
101101010011101
110001110011101
011101001011101
001111001011101
011100101011101
010110101011101
001110101011101
011001101011101
001011101011101
110101000111101
110010100111101
110001100111101
010110001111101
010101001111101
010010101111101
010001101111101
000011101111101
011111110000011
111011011000011
100111111000011
011110110100011
011011110100011
111011001100011
111010011100011
011011011100011
011100111100011
111011010010011
011111010010011
110011110010011
010111110010011
101011011010011
110010111010011
010110111010011
100101111010011
100011111010011
000111111010011
111011000110011
110011100110011
011011100110011
111010010110011
011110010110011
101011001110011
101100011110011
101010011110011
011111100001011
011101110001011
100111101001011
101100111001011
011100111001011
111100001101011
111000011101011
101100011101011
011100011101011
110010011101011
010110011101011
011111000011011
011011100011011
010111100011011
011101010011011
100101110011011
010101110011011
110010101011011
010110101011011
100101101011011
100011101011011
000111101011011
110010011011011
010110011011011
110000111011011
100100111011011
010100111011011
111100000111011
100011100111011
111000010111011
101100010111011
011100010111011
110010010111011
010110010111011
100101001111011
100011001111011
100100011111011
100010011111011
000110011111011
110011110000111
100111110000111
001111110000111
111001011000111
110011011000111
100111011000111
101100111000111
110010111000111
100110111000111
010110111000111
011110100100111
110011100100111
010110110100111
001110110100111
011001110100111
010011110100111
001011110100111
111100001100111
111001001100111
110011001100111
011100101100111
010110011100111
011001011100111
010011011100111
001011011100111
011000111100111
010100111100111
001100111100111
111001010010111
001111010010111
110001110010111
101100011010111
101001011010111
100101011010111
001011011010111
000111011010111
111100000110111
011110000110111
111001000110111
110010100110111
011010100110111
110001100110111
011001100110111
001011100110111
001110010110111
101100001110111
101001001110111
100101001110111
001011001110111
001100011110111
001010011110111
000110011110111
011110100001111
100111100001111
001111100001111
101100110001111
011001110001111
100101110001111
001101110001111
111100001001111
100111001001111
101100101001111
011100101001111
110010101001111
100110101001111
010110101001111
111000011001111
110000111001111
101000111001111
011000111001111
100011100101111
110100001101111
110010001101111
010110001101111
100101001101111
100011001101111
111100000011111
011110000011111
001111000011111
110010100011111
011010100011111
011001100011111
001011100011111
111000010011111
101100010011111
011001010011111
100101010011111
001101010011111
110000110011111
100001110011111
010001110011111
000111001011111
110100000111111
110010000111111
010110000111111
100101000111111
100010100111111
100001100111111
000011100111111
000110001111111
000101001111111
000011001111111

# HP2_15(C6,8)
490
111111101010000
111010111110000
111111010101000
110101111101000
101011111011000
010111110111000
101110101111000
011101011111000
101010111111000
010101111111000
111110111000100
111110110100100
011111011100100
111111010010100
111111001010100
111011101010100
110111101010100
111110011010100
011111011010100
111010111010100
110110111010100
101011111010100
010111111010100
110111100110100
111010110110100
110110110110100
010111110110100
110101101110100
011101011110100
111000111110100
110100111110100
011010111110100
101001111110100
010101111110100
111111010001100
111111001001100
111011101001100
101011111001100
111110010101100
011111010101100
101110110101100
011111001101100
011011011101100
010011111101100
111011100011100
111011010011100
110111010011100
101011110011100
011011101011100
011011011011100
010011111011100
001011111011100
110111000111100
111010010111100
110110010111100
011101010111100
010111010111100
101010110111100
100110110111100
001101110111100
010011110111100
000111110111100
011101001111100
011010101111100
011010011111100
011001011111100
010010111111100
001010111111100
010001111111100
001001111111100
111111101000010
111111100100010
111101110100010
011111011100010
110101111100010
101111101010010
011111101010010
011111011010010
010111111010010
101111100110010
101111001110010
101101101110010
101001111110010
111101110001010
111111001001010
111101101001010
111011101001010
110101111001010
111111000101010
111101010101010
111011010101010
101101110101010
101111001101010
011111001101010
101101101101010
110101011101010
011101011101010
101011011101010
011011011101010
101001111101010
100101111101010
111011100011010
111011010011010
101110101011010
011101101011010
101011101011010
011011101011010
011101011011010
101011011011010
011011011011010
100110111011010
101001111011010
010101111011010
100011111011010
010011111011010
101110100111010
111010010111010
001101110111010
101110001111010
101100101111010
001101101111010
110100011111010
011100011111010
101010011111010
011010011111010
001101011111010
101000111111010
100100111111010
001001111111010
000101111111010
111110101000110
110111101000110
010111111000110
111110100100110
110111100100110
111100110100110
011110110100110
010111110100110
110101101100110
011110011100110
010111011100110
001111011100110
110100111100110
010101111100110
010011111100110
100111101010110
100110111010110
100011111010110
000111111010110
111010100110110
110011100110110
100111100110110
101001110110110
001101110110110
100101101110110
110100011110110
011100011110110
001101011110110
100100111110110
100001111110110
000101111110110
111110001001110
110111001001110
111100101001110
111010101001110
101110101001110
110011101001110
100110111001110
100011111001110
111110000101110
110111000101110
101110100101110
111100010101110
101100110101110
011110001101110
110101001101110
100111001101110
010111001101110
111010100011110
111001100011110
110011100011110
100110110011110
101001110011110
100011110011110
111010000111110
101010100111110
011010100111110
100110100111110
111000010111110
110100010111110
011100010111110
101000110111110
100100110111110
001100110111110
110100001111110
011100001111110
111110111000001
111111100100001
111111010100001
111110110100001
111101110100001
111010111100001
111111100010001
111111010010001
111110101010001
111101101010001
111110011010001
110110111010001
110111100110001
101111100110001
110110110110001
101111001110001
111010101110001
101110101110001
110101101110001
101101101110001
111010011110001
110100111110001
110010111110001
111101110001001
111101101001001
110111010101001
101111010101001
101110110101001
110101110101001
101101110101001
010111110101001
101111001101001
101110101101001
110101101101001
101101101101001
101011011101001
110100111101001
101010111101001
110001111101001
101001111101001
010011111101001
110111010011001
010111110011001
011101101011001
100110111011001
110111000111001
010111100111001
110110010111001
100110110111001
010110110111001
011010101111001
100110101111001
001110101111001
010101101111001
001101101111001
110100011111001
100100111111001
010100111111001
100010111111001
010010111111001
111100111000101
101110111000101
011110111000101
111000111100101
011010111100101
101001111100101
111101010010101
101111010010101
111101001010101
101111001010101
111001101010101
111100011010101
101110011010101
101011011010101
001111011010101
110101001110101
111000101110101
110001101110101
101001101110101
111000011110101
101001011110101
111101010001101
101111010001101
101110110001101
111101001001101
101111001001101
111100101001101
101110101001101
111001101001101
101011011001101
101010111001101
100110111001101
101001111001101
001111010101101
001110110101101
001101110101101
000111110101101
110101001101101
100111001101101
001111001101101
011010101101101
010011101101101
001011011101101
001010111101101
001001111101101
000011111101101
111001010011101
110101010011101
011101010011101
100111010011101
001101110011101
000111110011101
011101001011101
011001101011101
110101000111101
110011000111101
100111000111101
001101100111101
010011100111101
000111100111101
110100001111101
010101001111101
001101001111101
011000101111101
010001101111101
001001101111101
111011100100011
011111100100011
111011010100011
011111010100011
011110110100011
111001110100011
011101110100011
010111110100011
101011011100011
110001111100011
010011111100011
111011100010011
011111100010011
111011010010011
011111010010011
010111110010011
011110101010011
011110011010011
101011011010011
001111011010011
010110111010011
111010100110011
110011100110011
101011100110011
001111100110011
111010010110011
101011001110011
100111001110011
001111001110011
101010011110011
011010011110011
101001011110011
111100110001011
111001110001011
011101110001011
110100111001011
110001111001011
010011111001011
110011010101011
110001011101011
100011011101011
010011011101011
011101100011011
111001010011011
011101010011011
110011010011011
010101110011011
001101110011011
010011110011011
011100101011011
011010101011011
001110101011011
110100011011011
100110011011011
010100111011011
010010111011011
000110111011011
011010100111011
001110100111011
110010010111011
011010001111011
100110001111011
001110001111011
110000011111011
100010011111011
010010011111011
111100110000111
011110110000111
011110101000111
011110011000111
001111011000111
110100111000111
010110111000111
001111010100111
111000110100111
011010110100111
001110110100111
101001110100111
001101110100111
000111110100111
100111001100111
001111001100111
110001101100111
010011101100111
011010011100111
001011011100111
110000111100111
010010111100111
100001111100111
000011111100111
111001100010111
001101110010111
000111110010111
100111001010111
110100011010111
011100011010111
100110011010111
001101011010111
100011011010111
000111011010111
110011000110111
100111000110111
111000100110111
110001100110111
101001100110111
001101100110111
010011100110111
000111100110111
111000010110111
101001010110111
100101001110111
001101001110111
110000011110111
011000011110111
100001011110111
001001011110111
111100100001111
111001100001111
111100010001111
101100110001111
101001110001111
110100101001111
011100101001111
011010101001111
001110101001111
110001101001111
010011101001111
100110011001111
100011011001111
100100111001111
000110111001111
100001111001111
000011111001111
110011000101111
011010100101111
001110100101111
011010001101111
100110001101111
001110001101111
110001001101111
100011001101111
010011001101111
111001000011111
110011000011111
011001100011111
010011100011111
111000010011111
110100010011111
011100010011111
100110010011111
101001010011111
100011010011111
001100110011111
000110110011111
001001110011111
000011110011111
110100001011111
011100001011111
110010000111111
100110000111111
011000100111111
001100100111111
010010100111111
000110100111111
110000001111111
011000001111111
100100001111111
001100001111111

# HP2_15(C6,9)
490
111111101010000
111111010101000
101010111111000
010101111111000
111110111000100
111110110100100
011111011100100
111010111100100
010111111100100
111111010010100
111111001010100
111011101010100
110111101010100
111110011010100
011111011010100
110110111010100
101011111010100
010111111010100
110111100110100
110110110110100
111010101110100
110101101110100
111010011110100
011101011110100
110100111110100
110010111110100
101010111110100
101001111110100
010101111110100
111111010001100
111111001001100
111011101001100
101110111001100
101011111001100
111110010101100
011111010101100
101110110101100
010111110101100
011111001101100
011011011101100
010011111101100
111011100011100
111011010011100
110111010011100
101011110011100
010111110011100
011011101011100
011011011011100
010011111011100
001011111011100
110111000111100
111010100111100
010111100111100
111010010111100
110110010111100
011101010111100
101010110111100
100110110111100
010110110111100
010101110111100
001101110111100
110101001111100
011101001111100
011010101111100
011010011111100
011001011111100
010010111111100
001010111111100
010001111111100
001001111111100
111111101000010
111111100100010
111101110100010
011111011100010
110101111100010
010111111100010
101111101010010
011111101010010
011111011010010
101011111010010
010111111010010
101111100110010
101111001110010
101101101110010
011101011110010
101011011110010
101001111110010
111101110001010
111111001001010
111101101001010
111011101001010
110101111001010
101011111001010
111111000101010
111101010101010
111011010101010
101101110101010
101111001101010
011111001101010
101101101101010
110101011101010
101011011101010
011011011101010
101001111101010
100101111101010
111011100011010
111011010011010
011101110011010
101011110011010
101110101011010
011101101011010
011011101011010
011011011011010
101010111011010
100110111011010
010101111011010
010011111011010
001011111011010
111010100111010
101110100111010
111010010111010
011101010111010
001101110111010
101110001111010
011101001111010
101100101111010
001101101111010
110100011111010
101010011111010
011010011111010
011001011111010
010101011111010
101000111111010
100100111111010
001001111111010
000101111111010
111110101000110
110111101000110
111110100100110
110111100100110
111100110100110
110101101100110
010111101100110
011110011100110
001111011100110
110100111100110
010110111100110
000111111100110
100111101010110
001111011010110
100110111010110
100011111010110
000111111010110
100111100110110
101001110110110
001101110110110
100101101110110
110100011110110
011100011110110
001101011110110
100100111110110
100001111110110
000101111110110
111110001001110
110111001001110
111010101001110
101110101001110
110011101001110
100110111001110
100011111001110
111110000101110
110111000101110
111010100101110
101110100101110
111100010101110
101100110101110
011110001101110
110101001101110
010111001101110
111001100011110
110011100011110
111001010011110
100110110011110
101001110011110
100011110011110
111000100111110
110010100111110
100110100111110
111000010111110
110100010111110
011100010111110
101000110111110
100100110111110
001100110111110
110100001111110
011100001111110
111110111000001
111111100100001
111111010100001
111110110100001
111101110100001
111010111100001
110101111100001
111111100010001
111111010010001
111110101010001
111101101010001
111110011010001
110110111010001
110111100110001
101111100110001
110110110110001
101111001110001
111010101110001
110101101110001
101101101110001
111010011110001
101011011110001
110100111110001
110010111110001
111101110001001
111101101001001
101110111001001
110101111001001
110111010101001
101111010101001
101110110101001
101101110101001
010111110101001
101111001101001
101101101101001
110101011101001
101011011101001
101010111101001
101001111101001
100101111101001
010101111101001
010011111101001
110111010011001
011101110011001
010111110011001
101110101011001
011101101011001
100110111011001
110111000111001
101110100111001
010111100111001
110110010111001
100110110111001
010110110111001
101110001111001
110101001111001
101100101111001
101010101111001
011010101111001
010101101111001
001101101111001
110100011111001
100100111111001
010100111111001
100010111111001
010010111111001
111100111000101
011110111000101
011110110100101
111000111100101
011010111100101
101001111100101
111101010010101
101111010010101
111101001010101
101111001010101
111001101010101
111100011010101
101110011010101
101011011010101
110011100110101
111000101110101
110001101110101
101001101110101
111000011110101
101001011110101
111101010001101
101111010001101
111101001001101
101111001001101
111001101001101
101110011001101
101011011001101
101100111001101
001110111001101
101001111001101
001111010101101
001110110101101
001101110101101
000111110101101
001111001101101
011010101101101
010011101101101
001011011101101
001010111101101
001001111101101
000011111101101
110101010011101
011101010011101
100111010011101
001101110011101
000111110011101
110101001011101
011101001011101
011001101011101
110011000111101
100111000111101
001101100111101
010011100111101
000111100111101
110001001111101
100101001111101
001101001111101
011000101111101
010001101111101
001001101111101
111011100100011
011111100100011
111011010100011
011111010100011
111001110100011
011101110100011
010111110100011
110001111100011
010011111100011
111011100010011
011111100010011
111011010010011
011111010010011
011101110010011
010111110010011
011110101010011
011110011010011
010110111010011
111010100110011
101011100110011
001111100110011
111010010110011
101011010110011
100111001110011
001111001110011
011010011110011
100011011110011
001011011110011
111100110001011
111001110001011
111100101001011
110100111001011
110001111001011
010011111001011
110011010101011
100111001101011
110001011101011
100011011101011
010011011101011
110011010011011
011100110011011
011001110011011
010011110011011
011100101011011
011010101011011
001110101011011
110100011011011
100110011011011
010100111011011
010010111011011
000110111011011
011010100111011
001110100111011
110010010111011
011010001111011
100110001111011
001110001111011
110000011111011
100010011111011
010010011111011
111100110000111
111100101000111
011110101000111
011110011000111
110100111000111
010110111000111
011110100100111
110011100100111
011110010100111
001111010100111
111000110100111
011100110100111
010110110100111
101001110100111
001101110100111
000111110100111
001111001100111
110001101100111
010011101100111
011010011100111
001011011100111
110000111100111
010010111100111
100001111100111
000011111100111
111001100010111
110011100010111
111001010010111
001111010010111
001101110010111
000111110010111
100111001010111
001111001010111
110100011010111
011100011010111
100110011010111
001110011010111
100011011010111
001011011010111
100111000110111
111000100110111
110010100110111
101001100110111
001101100110111
100011100110111
000111100110111
111000010110111
101001010110111
100101001110111
001101001110111
110000011110111
011000011110111
100001011110111
001001011110111
111001100001111
111100010001111
111001010001111
101100110001111
101001110001111
111100001001111
100111001001111
111000101001111
101100101001111
011010101001111
001110101001111
110001101001111
010011101001111
100110011001111
100011011001111
100100111001111
000110111001111
100001111001111
000011111001111
110011000101111
100111000101111
011010100101111
001110100101111
011010001101111
001110001101111
110001001101111
100101001101111
010011001101111
000111001101111
110011000011111
011001100011111
010011100011111
110100010011111
011100010011111
100110010011111
110001010011111
011001010011111
100011010011111
001100110011111
000110110011111
001001110011111
000011110011111
110100001011111
011100001011111
110010000111111
100110000111111
011000100111111
001100100111111
010010100111111
000110100111111
110000001111111
011000001111111
100100001111111
001100001111111

# HP2_15(C6,10)
490
111111101010000
101110111110000
111111010101000
011101111101000
111010111011000
110101110111000
101011101111000
010111011111000
101010111111000
010101111111000
111011111000100
111101011100100
111111010010100
111011110010100
110111110010100
111111001010100
111011101010100
110111101010100
011011111010100
010111111010100
111110010110100
011111010110100
110110110110100
101110110110100
110101110110100
110110101110100
110101101110100
010111011110100
010110111110100
010101111110100
001011111110100
111111010001100
111111001001100
111101011001100
111011011001100
111010111001100
111110010101100
011111010101100
110110110101100
101110110101100
011101011101100
010111011101100
011100111101100
010110111101100
011001111101100
101111100011100
111010110011100
101111001011100
011111001011100
111010101011100
101011101011100
011011011011100
011010111011100
011001111011100
011111000111100
111010010111100
011011010111100
110010110111100
101010110111100
011001110111100
010111001111100
110010101111100
100011101111100
001011101111100
010011011111100
001011011111100
010010111111100
001010111111100
010001111111100
001001111111100
111111101000010
111111100100010
111110101100010
111101101100010
111101011100010
011101111100010
101111101010010
011111101010010
011011111010010
010111111010010
111110001110010
101110101110010
101011101110010
101100111110010
001110111110010
001011111110010
110111110001010
111111001001010
111101011001010
111011011001010
011101111001010
111111000101010
110111100101010
101111100101010
111101010101010
111011010101010
110101110101010
011101110101010
101101101101010
101101011101010
101011011101010
101100111101010
001101111101010
101111100011010
101111001011010
011111001011010
101101101011010
011101101011010
111010011011010
011011011011010
010111011011010
101100111011010
011001111011010
010101111011010
101011100111010
111010010111010
011011010111010
110001110111010
011001110111010
100101110111010
101011001111010
101001101111010
100101101111010
101010011111010
100101011111010
001011011111010
101000111111010
100100111111010
001001111111010
000101111111010
110111110000110
110111101000110
010111111000110
110101110100110
110110101100110
110101101100110
111100011100110
111001011100110
110101011100110
011100111100110
011001111100110
010101111100110
111110001010110
100111101010110
000111111010110
111110000110110
101110100110110
101100110110110
001110110110110
110001110110110
011001110110110
100101110110110
001011110110110
110110001110110
100110101110110
100101101110110
100011101110110
100101011110110
000110111110110
000101111110110
000011111110110
110111010001110
110110110001110
111110001001110
110111001001110
111100011001110
110101011001110
110011011001110
010111011001110
011100111001110
010110111001110
111110000101110
110110100101110
101110100101110
111100010101110
110100110101110
101100110101110
011100110101110
101110100011110
100111100011110
001111100011110
101100110011110
111010001011110
101110001011110
011110001011110
100111001011110
111010000111110
101010100111110
100011100111110
001011100111110
111000010111110
110000110111110
101000110111110
011000110111110
110010001111110
100011001111110
111011111000001
111111100100001
111111010100001
111110101100001
111101101100001
101110111100001
111111100010001
111111010010001
111011110010001
110111110010001
111110101010001
111101101010001
111010111010001
101110111010001
111110010110001
011111010110001
110110110110001
111110001110001
110110101110001
110101101110001
101110011110001
100110111110001
010110111110001
110111110001001
110111100101001
101111100101001
110111010101001
101111010101001
110110110101001
101110110101001
101101101101001
011101101101001
101011101101001
101101011101001
101011011101001
101100111101001
101010111101001
010110111101001
110101110011001
101101101011001
011101101011001
111000111011001
101100111011001
110010111011001
011111000111001
110101100111001
110101010111001
010111010111001
110100110111001
110010110111001
110010101111001
100101101111001
010101101111001
010110011111001
100101011111001
000111011111001
100100111111001
010100111111001
100010111111001
010010111111001
111001111000101
110011111000101
101011111000101
111101010100101
111101001100101
101101011100101
001011111100101
101111100010101
111101010010101
101111010010101
101110110010101
111001110010101
101011110010101
100111110010101
111101001010101
111001101010101
111100010110101
110101010110101
011101010110101
001111010110101
110101001110101
110001101110101
100101011110101
000111011110101
101111100001101
101111010001101
101110110001101
101011101001101
101101011001101
101011011001101
111000111001101
110010111001101
101010111001101
001111010101101
001110110101101
011101001101101
011100101101101
110010101101101
010110101101101
011001101101101
100011101101101
001011101101101
001101011101101
001011011101101
000111011101101
001100111101101
001010111101101
000110111101101
101101100011101
111000110011101
101100110011101
101101001011101
011101001011101
111000101011101
101001101011101
011001101011101
011110000111101
011101000111101
001111000111101
011001100111101
010110001111101
010101001111101
000111001111101
110000101111101
100001101111101
010001101111101
111011101000011
111011011000011
011011111000011
111011100100011
011111100100011
111011010100011
111010101100011
011110101100011
111001101100011
101011101100011
101011011100011
001110111100011
001011111100011
011111100010011
011011110010011
010111110010011
011110101010011
111010011010011
011010111010011
010110111010011
001110111010011
111010010110011
011011010110011
111100001110011
111010001110011
011110001110011
101100011110011
101010011110011
001110011110011
110011110001011
100111110001011
010111110001011
010110111001011
011111000101011
011101100101011
110011100101011
010111100101011
001111100101011
110011010101011
100011011101011
011111000011011
011101100011011
010111010011011
110001110011011
100101110011011
010101110011011
011100101011011
111000011011011
101100011011011
110010011011011
010110011011011
100101011011011
000111011011011
011000111011011
010100111011011
001100111011011
011011000111011
110001100111011
011001100111011
110010010111011
110001010111011
010011010111011
110010001111011
100010011111011
100001011111011
000011011111011
110011110000111
100111110000111
110011101000111
111001011000111
110011011000111
011001111000111
010011111000111
111001010100111
001110110100111
001011110100111
111100001100111
111001001100111
011100101100111
110010101100111
010110101100111
110001101100111
011001101100111
100011101100111
101100011100111
101001011100111
001100111100111
000110111100111
001001111100111
000011111100111
001111100010111
001110110010111
110001110010111
011001110010111
100101110010111
001011110010111
000111110010111
111100001010111
100101011010111
000111011010111
111100000110111
011110000110111
110001100110111
011001100110111
111000010110111
101100010110111
001110010110111
110001010110111
011001010110111
001011010110111
110100001110111
010110001110111
100100011110111
000110011110111
100001011110111
000011011110111
100111100001111
001111100001111
100111010001111
110010110001111
100110110001111
011100101001111
010110101001111
111000011001111
101100011001111
110010011001111
100101011001111
100011011001111
000111011001111
011000111001111
001100111001111
010010111001111
000110111001111
011110000101111
011100100101111
110010100101111
010110100101111
001110100101111
100011100101111
001011100101111
110010001101111
100011001101111
011110000011111
001111000011111
100101100011111
001101100011111
111000010011111
101100010011111
110000110011111
011000110011111
100100110011111
001100110011111
111000001011111
101100001011111
011100001011111
010110001011111
100101001011111
000111001011111
011010000111111
001011000111111
110000100111111
011000100111111
100001100111111
001001100111111
110000001111111
010010001111111
100001001111111
000011001111111

# HP2_15(C6,11)
490
111111101010000
110111111010000
111101101110000
101110111110000
111111010101000
101111110101000
111011011101000
011101111101000
011111101011000
111010111011000
111110010111000
110101110111000
101011101111000
010111011111000
101010111111000
010101111111000
111111010010100
111111001010100
111110101010100
111011011010100
110111011010100
111010111010100
110110111010100
101110111010100
110110110110100
111101001110100
011101101110100
010111011110100
010110111110100
001110111110100
111111010001100
101111110001100
111111001001100
101111101001100
111011011001100
111010111001100
110111010101100
101011110101100
111101001101100
011101101101100
101011101101100
111001011101100
110011011101100
101011011101100
101010111101100
011001111101100
111110010011100
011111010011100
111010110011100
011111001011100
011110101011100
011101101011100
001111101011100
011011011011100
011010111011100
011001111011100
110110010111100
110101010111100
010111010111100
110010110111100
110001110111100
010111001111100
010101101111100
001011101111100
010011011111100
001011011111100
010010111111100
001010111111100
010001111111100
001001111111100
111111101000010
110111111000010
111111100100010
110111110100010
111101101100010
011101111100010
111011101010010
110101111010010
111110100110010
101110110110010
110101110110010
111100101110010
111001101110010
110101101110010
101100111110010
010101111110010
111111001001010
101111101001010
011111101001010
011101111001010
111111000101010
101111100101010
011111010101010
101110110101010
100111110101010
001111110101010
111101001101010
111011001101010
101101101101010
011101011101010
011011011101010
010111011101010
101100111101010
001101111101010
111010101011010
101011101011010
011011101011010
011011011011010
111000111011010
011001111011010
111110000111010
101011100111010
101110010111010
101010110111010
100101110111010
101011001111010
101001101111010
100101101111010
001011011111010
000111011111010
101000111111010
100100111111010
001001111111010
000101111111010
111110101000110
110111011000110
110110111000110
110111010100110
110110110100110
110011110100110
010111011100110
010110111100110
011001111100110
111110100010110
101110110010110
111100101010110
111001011010110
110101011010110
111000111010110
110100111010110
101100111010110
011001111010110
110110100110110
011110100110110
110101010110110
110100110110110
100110110110110
001110110110110
110001110110110
111100001110110
111001001110110
110101001110110
011100101110110
011001101110110
010101011110110
000111011110110
010100111110110
001100111110110
010001111110110
001001111110110
101110110001110
100111110001110
001111110001110
111110001001110
110111001001110
111010101001110
101110101001110
011110101001110
111000111001110
101100111001110
110111000101110
100111010101110
100011110101110
001011110101110
110101001101110
110011001101110
010111001101110
111110000011110
111010100011110
101110010011110
001111010011110
111000110011110
101010110011110
110110000111110
110010100111110
001011100111110
100110010111110
100101010111110
001011010111110
000111010111110
100010110111110
001010110111110
100001110111110
001001110111110
100101001111110
000111001111110
111111100100001
111111010100001
110111110100001
101111110100001
111011011100001
101110111100001
111111100010001
111111010010001
110111110010001
101111101010001
111011011010001
110011111010001
100111111010001
010111111010001
111110100110001
111101100110001
111110010110001
110110110110001
101110101110001
101101101110001
101011101110001
101110011110001
100110111110001
010110111110001
111101010101001
110101110101001
101101110101001
011101110101001
101101101101001
111010011101001
101100111101001
011100111101001
011111100011001
011111010011001
110101110011001
010111101011001
111010011011001
010111011011001
110010111011001
010101111011001
110101100111001
111100010111001
111010010111001
011110010111001
110100110111001
110010110111001
100101101111001
100011101111001
101010011111001
010110011111001
100100111111001
010100111111001
100010111111001
010010111111001
101111110000101
101111101000101
101110111000101
110011110100101
101011110100101
101011101100101
111001011100101
110011011100101
101011011100101
101010111100101
001110111100101
111101010010101
101111010010101
101111001010101
001111101010101
101110011010101
101011011010101
100111011010101
111101000110101
011110100110101
011101100110101
101101001110101
010110101110101
001110101110101
001101101110101
001011101110101
001110011110101
001011011110101
111101010001101
101101110001101
101101101001101
100111101001101
101100111001101
110010111001101
111101000101101
011101100101101
111001010101101
110010110101101
110001110101101
101001110101101
011001110101101
111100001101101
101101001101101
011100101101101
101001101101101
001101101101101
100011101101101
111000011101101
110010011101101
101000111101101
011000111101101
100010111101101
010010111101101
011110100011101
011101100011101
001111100011101
111100010011101
110101010011101
011101010011101
110001110011101
011001110011101
010110101011101
000111101011101
110101000111101
110001100111101
010101100111101
010110001111101
100101001111101
010100101111101
010010101111101
000101101111101
000011101111101
110011111000011
100111111000011
010111111000011
111011100100011
011111100100011
011111010100011
011101110100011
010111110100011
001111110100011
111011001100011
011011011100011
011100111100011
010110111100011
111011100010011
111011001010011
110011101010011
111001011010011
011011011010011
110001111010011
100101111010011
111010100110011
111001100110011
101011100110011
101011001110011
101100011110011
001011011110011
011111100001011
011111010001011
011101110001011
100111101001011
010111101001011
010111011001011
011100111001011
010101111001011
011110010101011
111100001101011
111010001101011
101100011101011
011100011101011
011010011101011
010110011101011
011011100011011
011011010011011
001111010011011
011001110011011
100101110011011
111010001011011
110010101011011
100101101011011
100011101011011
010011101011011
111000011011011
011010011011011
010011011011011
000111011011011
110000111011011
100100111011011
010001111011011
000101111011011
111100000111011
111010000111011
011110000111011
110010100111011
100011100111011
101100010111011
001110010111011
101010001111011
100011001111011
101000011111011
100100011111011
001010011111011
000110011111011
110011110000111
100111110000111
001111110000111
111001011000111
110011011000111
100111011000111
110010111000111
100110111000111
011110100100111
110011100100111
001110110100111
011001110100111
010011110100111
001011110100111
111100001100111
111001001100111
110011001100111
011100101100111
010110101100111
011001011100111
010011011100111
011000111100111
001100111100111
010010111100111
000110111100111
111001010010111
001111010010111
110001110010111
011001110010111
101100011010111
101001011010111
100101011010111
000111011010111
111100000110111
011110000110111
111001000110111
011010100110111
110001100110111
011001100110111
001011100110111
001110010110111
001011010110111
101100001110111
101001001110111
001100011110111
000110011110111
001001011110111
000011011110111
011110100001111
100111100001111
001111100001111
100101110001111
001101110001111
111100001001111
100111001001111
011100101001111
110010101001111
100110101001111
010110101001111
111000011001111
101100011001111
110000111001111
011000111001111
100100111001111
001100111001111
110010100101111
100011100101111
110100001101111
110010001101111
010110001101111
100011001101111
111100000011111
011110000011111
001111000011111
011010100011111
001011100011111
111000010011111
101100010011111
100101010011111
001101010011111
110000110011111
011000110011111
100001110011111
001001110011111
100101001011111
000111001011111
110100000111111
010110000111111
110000100111111
010010100111111
100001100111111
000011100111111
100100001111111
000110001111111
100001001111111
000011001111111

# HP2_15(C6,12)
490
111111101010000
110111111010000
111101101110000
111111010101000
101111110101000
111011011101000
011111101011000
111110010111000
101010111111000
010101111111000
111111010010100
111111001010100
111110101010100
111011011010100
110111011010100
101111011010100
110110111010100
101110111010100
110110110110100
111101001110100
011101101110100
010110111110100
001110111110100
111111010001100
101111110001100
111111001001100
111110101001100
101111101001100
111011011001100
110111010101100
101011110101100
111101001101100
110111001101100
011101101101100
101011101101100
111001011101100
110011011101100
101011011101100
010111011101100
101010111101100
011001111101100
111110010011100
111101010011100
011111010011100
011111001011100
111010101011100
011110101011100
011101101011100
001111101011100
111010011011100
011011011011100
010111011011100
111000111011100
110010111011100
101010111011100
011001111011100
110110010111100
110101010111100
110010110111100
110001110111100
010101101111100
001011101111100
010110011111100
010101011111100
001011011111100
000111011111100
010010111111100
001010111111100
010001111111100
001001111111100
111111101000010
110111111000010
111111100100010
110111110100010
011111110100010
111101101100010
111011101010010
110101111010010
111110100110010
111011100110010
101110110110010
110101110110010
111100101110010
111001101110010
110101101110010
101011101110010
101100111110010
010101111110010
111111001001010
111110101001010
101111101001010
011111101001010
111111000101010
101111100101010
011111010101010
101110110101010
011101110101010
100111110101010
001111110101010
111101001101010
111011001101010
110111001101010
101101101101010
011101101101010
101011101101010
011011011101010
010111011101010
101100111101010
011100111101010
011001111101010
010101111101010
111010101011010
011011101011010
011011011011010
111000111011010
011001111011010
111110000111010
101110010111010
101010110111010
100101110111010
101010101111010
100101101111010
100011101111010
001011101111010
001011011111010
000111011111010
101000111111010
100100111111010
001001111111010
000101111111010
110111011000110
110110111000110
110111010100110
110110110100110
110011110100110
110111001100110
010111011100110
011001111100110
111110100010110
101110110010110
111100101010110
111001011010110
110101011010110
111000111010110
110100111010110
101100111010110
011001111010110
110110100110110
011110100110110
110101010110110
110100110110110
100110110110110
001110110110110
110001110110110
111100001110110
111001001110110
110101001110110
011100101110110
011001101110110
010101011110110
001011011110110
000111011110110
010100111110110
001100111110110
010001111110110
001001111110110
111110100001110
101110110001110
100111110001110
001111110001110
111100101001110
110110101001110
111000111001110
100111010101110
100011110101110
001011110101110
110110001101110
100111001101110
111110000011110
111010100011110
101110010011110
001111010011110
111000110011110
101010110011110
011001110011110
110110000111110
001011100111110
100110010111110
100101010111110
001011010111110
000111010111110
100010110111110
001010110111110
100001110111110
001001110111110
000111001111110
111111100100001
111111010100001
110111110100001
101111110100001
011111110100001
111011011100001
111111100010001
111111010010001
110111110010001
101111101010001
111011011010001
101111011010001
101110111010001
110011111010001
100111111010001
010111111010001
111110100110001
111101100110001
111011100110001
111110010110001
110110110110001
101110110110001
110101110110001
101101101110001
101011101110001
101100111110001
101010111110001
010110111110001
001110111110001
111101010101001
101101110101001
011101110101001
101101101101001
111010011101001
101100111101001
011100111101001
011111100011001
111101010011001
011111010011001
010111101011001
111010011011001
010111011011001
110010111011001
010101111011001
111100010111001
111010010111001
011110010111001
110101010111001
110010110111001
110001110111001
100101110111001
010101110111001
100101101111001
100011101111001
101010011111001
010110011111001
100100111111001
010100111111001
100010111111001
010010111111001
101111110000101
101111101000101
101111011000101
101110111000101
110011110100101
101011110100101
101011101100101
111001011100101
110011011100101
101011011100101
101010111100101
010110111100101
001110111100101
001111101010101
101101011010101
001111011010101
111101000110101
011110100110101
011101100110101
101101001110101
010110101110101
001110101110101
001101101110101
001011101110101
001110011110101
101101110001101
101101101001101
100111101001101
110010111001101
111101000101101
011101100101101
111001010101101
110010110101101
110001110101101
101001110101101
011001110101101
111100001101101
101101001101101
011100101101101
101001101101101
001101101101101
100011101101101
111000011101101
110010011101101
101000111101101
011000111101101
100010111101101
010010111101101
111101000011101
011110100011101
011101100011101
001111100011101
111001010011101
101101010011101
110001110011101
010110101011101
000111101011101
110101000111101
110010100111101
110001100111101
010101100111101
010110001111101
010100101111101
010010101111101
000101101111101
000011101111101
011111110000011
110011111000011
100111111000011
010111111000011
011110110100011
011011110100011
111011001100011
011011011100011
011100111100011
111011001010011
110011101010011
111001011010011
011011011010011
110001111010011
100101111010011
111011000110011
110011100110011
011011100110011
101011001110011
101100011110011
011111100001011
011111010001011
011101110001011
100111101001011
010111101001011
010111011001011
101100111001011
011100111001011
010101111001011
011110010101011
111100001101011
111010001101011
101100011101011
011100011101011
011010011101011
010110011101011
011011100011011
011011010011011
001111010011011
100101110011011
111010001011011
110010101011011
100101101011011
100011101011011
010011101011011
111000011011011
011010011011011
010011011011011
000111011011011
110000111011011
100100111011011
010001111011011
000101111011011
111100000111011
111010000111011
011110000111011
100011100111011
101100010111011
001110010111011
101010001111011
100101001111011
100011001111011
101000011111011
100100011111011
001010011111011
000110011111011
110011110000111
100111110000111
001111110000111
111001011000111
110011011000111
100111011000111
101100111000111
110010111000111
100110111000111
010110111000111
011110100100111
110011100100111
010110110100111
001110110100111
011001110100111
010011110100111
001011110100111
111100001100111
111001001100111
110011001100111
011100101100111
010110011100111
011001011100111
010011011100111
001011011100111
011000111100111
010100111100111
001100111100111
111001010010111
001111010010111
110001110010111
101100011010111
101001011010111
100101011010111
001011011010111
000111011010111
111100000110111
011110000110111
111001000110111
110010100110111
011010100110111
110001100110111
011001100110111
001011100110111
001110010110111
101100001110111
101001001110111
100101001110111
001011001110111
001100011110111
001010011110111
000110011110111
011110100001111
100111100001111
001111100001111
101100110001111
011001110001111
100101110001111
001101110001111
111100001001111
100111001001111
101100101001111
011100101001111
110010101001111
100110101001111
010110101001111
111000011001111
110000111001111
101000111001111
011000111001111
100011100101111
110100001101111
110010001101111
010110001101111
100101001101111
100011001101111
111100000011111
011110000011111
001111000011111
110010100011111
011010100011111
011001100011111
001011100011111
111000010011111
101100010011111
011001010011111
100101010011111
001101010011111
110000110011111
100001110011111
010001110011111
000111001011111
110100000111111
110010000111111
010110000111111
100101000111111
100010100111111
100001100111111
000011100111111
000110001111111
000101001111111
000011001111111

# HP2_15(C6,13)
490
111111101010000
101110111110000
111111010101000
011101111101000
111010111011000
110101110111000
101011101111000
010111011111000
101010111111000
010101111111000
111011011100100
111111010010100
111111001010100
111110101010100
011111101010100
111011011010100
110111011010100
111010111010100
110110111010100
101110111010100
110110110110100
111101001110100
011101101110100
010111011110100
010110111110100
001110111110100
011001111110100
111111010001100
101111110001100
111111001001100
101111101001100
011111101001100
111010111001100
111011010101100
110111010101100
101011110101100
111101001101100
111011001101100
011101101101100
101011101101100
111010011101100
011011011101100
110010111101100
101010111101100
011001111101100
011111100011100
111110010011100
011111010011100
111010110011100
011011101011100
010111101011100
011011011011100
011010111011100
011001111011100
110110010111100
110101010111100
010111010111100
110010110111100
110001110111100
001011110111100
010111001111100
010110101111100
010101101111100
001011101111100
010011011111100
001011011111100
010010111111100
001010111111100
010001111111100
001001111111100
111111101000010
110111111000010
111111100100010
110111110100010
101111110100010
011101111100010
111101101010010
111011101010010
110101111010010
111110100110010
111101100110010
101110110110010
110101110110010
111101001110010
101101101110010
011101101110010
101100111110010
011001111110010
010101111110010
101111110001010
111111001001010
101111101001010
011111101001010
011101111001010
111111000101010
101111010101010
011111010101010
101101110101010
101011110101010
111101001101010
111011001101010
101101101101010
011101011101010
011011011101010
010111011101010
101100111101010
001101111101010
111010101011010
101011101011010
011011101011010
011011011011010
111000111011010
011001111011010
100101111011010
111110000111010
101011100111010
101110010111010
101010110111010
100101110111010
001011110111010
101011001111010
101001101111010
100101101111010
101100011111010
001011011111010
000111011111010
101000111111010
100100111111010
001001111111010
000101111111010
111110101000110
110111011000110
110110111000110
110111010100110
110110110100110
010111011100110
010110111100110
111110100010110
101110110010110
111100101010110
110101011010110
111000111010110
110100111010110
101100111010110
110110100110110
110101010110110
110100110110110
100110110110110
001110110110110
110001110110110
011001110110110
001011110110110
111100001110110
111001001110110
110101001110110
011100101110110
011001011110110
010101011110110
000111011110110
011000111110110
010100111110110
001100111110110
101110110001110
100111110001110
001111110001110
111110001001110
110111001001110
111010101001110
101110101001110
011110101001110
100111101001110
111000111001110
101100111001110
110111000101110
100111010101110
100011110101110
111100001101110
110101001101110
110011001101110
010111001101110
111110000011110
111010100011110
101110010011110
111000110011110
101010110011110
001011110011110
110110000111110
110010100111110
100110010111110
100101010111110
000111010111110
100010110111110
100001110111110
000011110111110
100101001111110
000111001111110
110111111000001
111111100100001
111111010100001
110111110100001
101111110100001
111011011100001
101110111100001
111111100010001
111111010010001
110111101010001
101111101010001
111011011010001
110111011010001
110110111010001
110101111010001
111110100110001
111101100110001
110110110110001
101110101110001
101101101110001
101011101110001
101110011110001
100110111110001
010110111110001
111110010101001
111101010101001
110101110101001
101101110101001
011101110101001
101101101101001
111010011101001
101100111101001
011100111101001
110010111101001
011111100011001
111110010011001
011111010011001
110101110011001
010111101011001
111010011011001
010111011011001
110010111011001
100101111011001
010101111011001
111110000111001
110101100111001
110110010111001
101110010111001
110100110111001
110010110111001
010110101111001
100101101111001
100011101111001
101100011111001
101010011111001
010110011111001
100100111111001
010100111111001
100010111111001
010010111111001
101111110000101
101111101000101
101110111000101
101011110100101
101011101100101
111001011100101
110011011100101
101011011100101
110010111100101
101010111100101
001110111100101
111101010010101
101111010010101
101111001010101
001111101010101
101110011010101
111001011010101
101011011010101
100111011010101
111101000110101
011101100110101
101101001110101
001110101110101
001101101110101
001011101110101
001110011110101
001011011110101
111101010001101
101101110001101
101101101001101
101100111001101
111101000101101
011101100101101
111001010101101
110001110101101
101001110101101
011001110101101
101101001101101
011100101101101
110010101101101
010110101101101
101001101101101
001101101101101
100011101101101
111000011101101
110000111101101
101000111101101
011000111101101
011110100011101
011101100011101
001111100011101
111100010011101
110101010011101
011101010011101
001111010011101
110001110011101
011001110011101
000111101011101
110101000111101
010110100111101
110001100111101
010101100111101
100101001111101
000110101111101
000101101111101
000011101111101
110011111000011
100111111000011
010111111000011
111011100100011
011111100100011
011111010100011
011101110100011
110011110100011
010111110100011
001111110100011
111011001100011
011011011100011
011100111100011
010110111100011
111011100010011
111011001010011
110011101010011
011011011010011
110001111010011
111010100110011
011110100110011
111001100110011
101011100110011
101011001110011
001011011110011
011111100001011
011111010001011
011101110001011
010111101001011
010111011001011
011100111001011
100101111001011
010101111001011
011110010101011
111010001101011
011100011101011
011010011101011
010110011101011
011011100011011
011011010011011
011001110011011
111010001011011
110010101011011
100011101011011
010011101011011
111000011011011
101100011011011
011010011011011
100101011011011
010011011011011
000111011011011
110000111011011
100001111011011
010001111011011
111100000111011
111010000111011
011110000111011
110010100111011
100011100111011
001110010111011
101100001111011
101010001111011
100011001111011
001100011111011
001010011111011
000110011111011
100111110000111
001111110000111
100111101000111
110011011000111
100111011000111
110010111000111
100110111000111
110011010100111
110010110100111
001110110100111
110001110100111
011001110100111
100011110100111
001011110100111
111001001100111
110011001100111
011100101100111
010110101100111
011001011100111
010011011100111
011000111100111
001100111100111
010010111100111
000110111100111
011110100010111
110001110010111
011001110010111
111001001010111
111000011010111
101100011010111
110001011010111
011001011010111
100101011010111
000111011010111
111100000110111
111001000110111
011100100110111
010110100110111
001110100110111
110001100110111
011001100110111
001011100110111
001110010110111
001011010110111
101100001110111
101001001110111
001100011110111
000110011110111
001001011110111
000011011110111
011110100001111
001111100001111
001111010001111
100101110001111
001101110001111
011100101001111
110010101001111
010110101001111
100101101001111
100011101001111
000111101001111
111000011001111
101100011001111
110000111001111
011000111001111
100100111001111
001100111001111
111100000101111
110010100101111
100011100101111
111000001101111
101100001101111
011100001101111
110010001101111
010110001101111
100011001101111
111100000011111
011110000011111
011010100011111
001011100011111
111000010011111
101100010011111
001110010011111
100101010011111
001011010011111
000111010011111
110000110011111
011000110011111
100001110011111
001001110011111
100101001011111
000111001011111
110100000111111
010110000111111
110000100111111
010010100111111
100001100111111
000011100111111
100100001111111
000110001111111
100001001111111
000011001111111

# HP2_15(C6,14)
490
111111101010000
111111010101000
101010111111000
010101111111000
111011011100100
111111010010100
111111001010100
111110101010100
011111101010100
111011011010100
110111011010100
101111011010100
110110111010100
101110111010100
110110110110100
111101001110100
011101101110100
010110111110100
001110111110100
011001111110100
111111010001100
101111110001100
111111001001100
111110101001100
101111101001100
011111101001100
111011010101100
110111010101100
101011110101100
111101001101100
111011001101100
110111001101100
011101101101100
101011101101100
111010011101100
011011011101100
010111011101100
110010111101100
101010111101100
011001111101100
011111100011100
111110010011100
111101010011100
011111010011100
111010101011100
011011101011100
010111101011100
111010011011100
011011011011100
010111011011100
111000111011100
110010111011100
101010111011100
011001111011100
110110010111100
110101010111100
110010110111100
110001110111100
001011110111100
010110101111100
010101101111100
001011101111100
010110011111100
010101011111100
001011011111100
000111011111100
010010111111100
001010111111100
010001111111100
001001111111100
111111101000010
110111111000010
111111100100010
110111110100010
101111110100010
011111110100010
111101101010010
111011101010010
110101111010010
111110100110010
111101100110010
111011100110010
101110110110010
110101110110010
111101001110010
101101101110010
011101101110010
101011101110010
101100111110010
011001111110010
010101111110010
101111110001010
111111001001010
111110101001010
101111101001010
011111101001010
111111000101010
101111010101010
011111010101010
101101110101010
011101110101010
101011110101010
111101001101010
111011001101010
110111001101010
101101101101010
011101101101010
101011101101010
011011011101010
010111011101010
101100111101010
011100111101010
011001111101010
010101111101010
111010101011010
011011101011010
011011011011010
111000111011010
011001111011010
100101111011010
111110000111010
101110010111010
101010110111010
100101110111010
001011110111010
101010101111010
100101101111010
100011101111010
001011101111010
101100011111010
001011011111010
000111011111010
101000111111010
100100111111010
001001111111010
000101111111010
110111011000110
110110111000110
110111010100110
110110110100110
110111001100110
010111011100110
111110100010110
101110110010110
111100101010110
110101011010110
111000111010110
110100111010110
101100111010110
110110100110110
110101010110110
110100110110110
100110110110110
001110110110110
110001110110110
011001110110110
001011110110110
111100001110110
111001001110110
110101001110110
011100101110110
011001011110110
010101011110110
001011011110110
000111011110110
011000111110110
010100111110110
001100111110110
111110100001110
101110110001110
100111110001110
001111110001110
111100101001110
110110101001110
100111101001110
111000111001110
100111010101110
100011110101110
111100001101110
110110001101110
100111001101110
111110000011110
111010100011110
101110010011110
111000110011110
101010110011110
011001110011110
001011110011110
110110000111110
100110010111110
100101010111110
000111010111110
100010110111110
100001110111110
000011110111110
000111001111110
110111111000001
111111100100001
111111010100001
110111110100001
101111110100001
011111110100001
111011011100001
111111100010001
111111010010001
110111101010001
101111101010001
111011011010001
110111011010001
101111011010001
110110111010001
101110111010001
110101111010001
111110100110001
111101100110001
111011100110001
110110110110001
101110110110001
110101110110001
101101101110001
101011101110001
101100111110001
101010111110001
010110111110001
001110111110001
111110010101001
111101010101001
101101110101001
011101110101001
101101101101001
111010011101001
101100111101001
011100111101001
110010111101001
011111100011001
111110010011001
111101010011001
011111010011001
010111101011001
111010011011001
010111011011001
110010111011001
100101111011001
010101111011001
111110000111001
110110010111001
101110010111001
110101010111001
110010110111001
110001110111001
100101110111001
010101110111001
010110101111001
100101101111001
100011101111001
101100011111001
101010011111001
010110011111001
100100111111001
010100111111001
100010111111001
010010111111001
101111110000101
101111101000101
101111011000101
101110111000101
101011110100101
101011101100101
111001011100101
110011011100101
101011011100101
110010111100101
101010111100101
010110111100101
001110111100101
001111101010101
111001011010101
101101011010101
001111011010101
111101000110101
011101100110101
101101001110101
001110101110101
001101101110101
001011101110101
001110011110101
101101110001101
101101101001101
111101000101101
011101100101101
111001010101101
110001110101101
101001110101101
011001110101101
101101001101101
011100101101101
110010101101101
010110101101101
101001101101101
001101101101101
100011101101101
111000011101101
110000111101101
101000111101101
011000111101101
111101000011101
011110100011101
011101100011101
001111100011101
111001010011101
101101010011101
001111010011101
110001110011101
000111101011101
110101000111101
110010100111101
010110100111101
110001100111101
010101100111101
000110101111101
000101101111101
000011101111101
011111110000011
110011111000011
100111111000011
010111111000011
011110110100011
110011110100011
011011110100011
111011001100011
011011011100011
011100111100011
111011001010011
110011101010011
011011011010011
110001111010011
111011000110011
011110100110011
110011100110011
011011100110011
101011001110011
011111100001011
011111010001011
011101110001011
010111101001011
010111011001011
101100111001011
011100111001011
100101111001011
010101111001011
011110010101011
111010001101011
011100011101011
011010011101011
010110011101011
011011100011011
011011010011011
111010001011011
110010101011011
100011101011011
010011101011011
111000011011011
101100011011011
011010011011011
100101011011011
010011011011011
000111011011011
110000111011011
100001111011011
010001111011011
111100000111011
111010000111011
011110000111011
100011100111011
001110010111011
101100001111011
101010001111011
100101001111011
100011001111011
001100011111011
001010011111011
000110011111011
100111110000111
001111110000111
100111101000111
110011011000111
100111011000111
101100111000111
110010111000111
100110111000111
010110111000111
110011010100111
110010110100111
010110110100111
001110110100111
110001110100111
011001110100111
100011110100111
001011110100111
111001001100111
110011001100111
011100101100111
010110011100111
011001011100111
010011011100111
001011011100111
011000111100111
010100111100111
001100111100111
011110100010111
110001110010111
111001001010111
111000011010111
101100011010111
110001011010111
011001011010111
100101011010111
001011011010111
000111011010111
111100000110111
111001000110111
011100100110111
110010100110111
010110100110111
001110100110111
110001100110111
011001100110111
001011100110111
001110010110111
101100001110111
101001001110111
100101001110111
001011001110111
001100011110111
001010011110111
000110011110111
011110100001111
001111100001111
001111010001111
101100110001111
011001110001111
100101110001111
001101110001111
101100101001111
011100101001111
110010101001111
010110101001111
100101101001111
100011101001111
000111101001111
111000011001111
110000111001111
101000111001111
011000111001111
111100000101111
100011100101111
111000001101111
101100001101111
011100001101111
110010001101111
010110001101111
100101001101111
100011001101111
111100000011111
011110000011111
110010100011111
011010100011111
011001100011111
001011100011111
111000010011111
101100010011111
001110010011111
011001010011111
100101010011111
001011010011111
000111010011111
110000110011111
100001110011111
010001110011111
000111001011111
110100000111111
110010000111111
010110000111111
100101000111111
100010100111111
100001100111111
000011100111111
000110001111111
000101001111111
000011001111111


==> anc/HP2_15_C6xC2.dat <==
# The triangulation HP2_15 with symmetry group C6xC2
#
# (C) Alexander A. Gaifullin, 2023
#
# Generators of symmetry group:
# (1 11)(2 12)(3 7)(4 8)(5 9)(6 10)
# (1 2 3 4 5 6)(7 8 9 10 11 12)(13 14 15)
490
111111101010000
111111010101000
101010111111000
010101111111000
111111101000100
111111100100100
111110101100100
101111101100100
011111101100100
011111011100100
111011101010100
110111101010100
110110111010100
110101111010100
101111001110100
101011101110100
110010111110100
100011111110100
001011111110100
111101110001100
111111001001100
111110011001100
111101011001100
011111011001100
111111000101100
111101100101100
111011100101100
110111100101100
111110010101100
011111010101100
011101110101100
111010101101100
011011101101100
010111101101100
111010011101100
011011011101100
010111011101100
010110111101100
010101111101100
001011111101100
000111111101100
111011100011100
111011001011100
110111001011100
101111001011100
111010101011100
011011101011100
010111101011100
110110011011100
101110011011100
110101011011100
010110111011100
010101111011100
001011111011100
110110010111100
101110010111100
011100110111100
010110110111100
011001110111100
111000101111100
110010101111100
101010101111100
011001101111100
110010011111100
101010011111100
011001011111100
010010111111100
001010111111100
010001111111100
001001111111100
111110111000010
111111100100010
111111010100010
111110101100010
101111101100010
011111101100010
111111100010010
111111010010010
111110110010010
111101110010010
111011110010010
101111101010010
011111101010010
101110111010010
110111010110010
101111010110010
011111010110010
101101110110010
011101110110010
101011110110010
101111001110010
101101101110010
011101101110010
101011101110010
101010111110010
100101111110010
100011111110010
001011111110010
111101110001010
111101100101010
111011100101010
110111100101010
111101010101010
111011010101010
101101110101010
011101110101010
101011110101010
111010101101010
011011101101010
010111101101010
111010011101010
011011011101010
101010111101010
100101111101010
001011111101010
011011101011010
010111101011010
101100111011010
001110111011010
001011111011010
110111000111010
110101010111010
101100110111010
011100110111010
011001110111010
010101110111010
101100101111010
011001101111010
010101101111010
110001011111010
011001011111010
100101011111010
101000111111010
100100111111010
001001111111010
000101111111010
111110011000110
110110111000110
111110010100110
111110001100110
111100101100110
110110101100110
100111101100110
111010011100110
100011111100110
110111100010110
110110110010110
110101110010110
100111101010110
101110011010110
100110111010110
100101111010110
100011111010110
110110010110110
101110010110110
101110001110110
100111001110110
001111001110110
101010011110110
011001011110110
100011011110110
001011011110110
110111100001110
111100110001110
111001110001110
110101110001110
111100100101110
110110100101110
100111100101110
111100010101110
111000011101110
110111000011110
010111100011110
110101010011110
011100110011110
011001110011110
010101110011110
001011110011110
000111101011110
101100011011110
001110011011110
110001011011110
011001011011110
100101011011110
001011011011110
000110111011110
000101111011110
000011111011110
110110000111110
011100100111110
110100010111110
101100010111110
011100010111110
110000011111110
101000011111110
011000011111110
111110111000001
011111011100001
111111010010001
111110110010001
111101110010001
111011110010001
111111001010001
111110101010001
111101101010001
110110111010001
101110111010001
110101111010001
110111010110001
101111010110001
011111010110001
101101110110001
011101110110001
101011110110001
101101101110001
011101101110001
110010111110001
100101111110001
010101111110001
111111010001001
111111001001001
111110011001001
111101011001001
011111011001001
110111010101001
101111010101001
101101110101001
101011110101001
010111011101001
010110111101001
100101111101001
000111111101001
111011100011001
111011001011001
110111001011001
101111001011001
111010101011001
110110011011001
101110011011001
110101011011001
101100111011001
101010111011001
010110111011001
001110111011001
110111000111001
110110010111001
101110010111001
110101010111001
101100110111001
101010110111001
010110110111001
111000101111001
101100101111001
110010101111001
110010011111001
110001011111001
100101011111001
010101011111001
100100111111001
010100111111001
100010111111001
010010111111001
111101110000101
111101101000101
111101011000101
110101111000101
011101110100101
101101101100101
011101101100101
011110011100101
011101011100101
001111011100101
110010111100101
010110111100101
010101111100101
000111111100101
111001101010101
110001111010101
101111000110101
101011100110101
011100110110101
110010110110101
010110110110101
011001110110101
100011110110101
001011110110101
101101001110101
111000101110101
101001101110101
011001101110101
110000111110101
100001111110101
010001111110101
101101110001101
111001011001101
101101011001101
001111011001101
000111111001101
101111000101101
101101100101101
101011100101101
001111010101101
001101110101101
001011110101101
000111110101101
101111000011101
111001100011101
110011100011101
101011100011101
111001001011101
101101001011101
001111001011101
101110000111101
111000100111101
110010100111101
101010100111101
010110100111101
001110010111101
001100110111101
001010110111101
000110110111101
111000001111101
111011110000011
111100111000011
111010111000011
011110111000011
011111001100011
011011011100011
011110110010011
110011110010011
011011110010011
011111001010011
011110101010011
011111000110011
011110010110011
110011010110011
011011010110011
011101001110011
011100101110011
110001011110011
111011100001011
111011010001011
101011110001011
111010101001011
111010011001011
011011011001011
101100111001011
101010111001011
001110111001011
100101111001011
110011010101011
100011110101011
010111001101011
111000101101011
101100101101011
110010101101011
010110101101011
100101101101011
000111101101011
110010011101011
110001011101011
010011011101011
100010111101011
100001111101011
000011111101011
011011100011011
001110110011011
011011001011011
010111001011011
011010101011011
010110101011011
001110101011011
110011000111011
100111000111011
010111000111011
101100001111011
110001001111011
100101001111011
010101001111011
011000101111011
010100101111011
001100101111011
111100110000111
111001110000111
111100101000111
111100011000111
011110011000111
110100111000111
110010111000111
010110111000111
100101111000111
011110010100111
100011110100111
011110001100111
001111001100111
111000101100111
101100101100111
011100101100111
110010101100111
010110101100111
100101101100111
000111101100111
110010011100111
011010011100111
011001011100111
001011011100111
100010111100111
100001111100111
000011111100111
110011100010111
011100110010111
110010110010111
010110110010111
110001110010111
011001110010111
100011110010111
001011110010111
001111001010111
110001011010111
100111000110111
001111000110111
011100100110111
011100010110111
110010010110111
010110010110111
001110010110111
011001010110111
100011010110111
001011010110111
101100001110111
011001001110111
100101001110111
001101001110111
110000011110111
100001011110111
010001011110111
111001100001111
110011100001111
111001010001111
101100110001111
101001110001111
100101110001111
001011110001111
000111101001111
111000011001111
101100011001111
001110011001111
110001011001111
011001011001111
100101011001111
001011011001111
000110111001111
000101111001111
000011111001111
100111000101111
111000100101111
101100100101111
110010100101111
010110100101111
100101100101111
100011100101111
000111100101111
111000001101111
110011000011111
100111000011111
010110100011111
011001100011111
010011100011111
001011100011111
001110010011111
001100110011111
001010110011111
000110110011111
101100001011111
001110001011111
110001001011111
011001001011111
100101001011111
001011001011111
000111001011111
101100000111111
110010000111111
100110000111111
010110000111111
011000100111111
010100100111111
001100100111111
110000001111111
101000001111111
011000001111111


==> anc/HP2_15_C7.dat <==
# Triangulations HP2_15 with symmetry group C7
#
# (C) Alexander A. Gaifullin, 2023
#
# Generator of symmetry group:
# (1 2 3 4 5 6 7)(8 9 10 11 12 13 14)

# HP2_15(C7,1)
490
111111110010000
111011111010000
011111110110000
111111110001000
111111101001000
111110111001000
111011111001000
110111110101000
111101101101000
111001111101000
110011111101000
111111010011000
101111110011000
101111101011000
111011011011000
101011111011000
010011111111000
111111101000100
111110111000100
111111100100100
011111110100100
111111001100100
111101101100100
111110110010100
111011101010100
111100111010100
111010111010100
101110111010100
011011111010100
111110100110100
011111010110100
110110110110100
011110110110100
011011110110100
111100101110100
111001101110100
101110011110100
011100111110100
001110111110100
011001111110100
011111110001100
110111101001100
011111101001100
011110111001100
011011111001100
110111100101100
110110110101100
011101110101100
100111110101100
010111110101100
110101101101100
011101101101100
011101011101100
011100111101100
011001111101100
111110010011100
011111010011100
011011011011100
010011111011100
001011111011100
110110010111100
010111010111100
010011110111100
001011110111100
101001101111100
101001011111100
010101011111100
001010111111100
010001111111100
001001111111100
111111100100010
110111110100010
111111001100010
111111100010010
111101110010010
110111110010010
101111101010010
110011111010010
100111111010010
111110100110010
011111100110010
110110110110010
010111110110010
100111011110010
111101110001010
111111001001010
111101100101010
110111010101010
111001110101010
110101110101010
011101110101010
111110001101010
111101001101010
110111001101010
101101101101010
111001011101010
011101011101010
110011011101010
011100111101010
111111000011010
111101010011010
110111010011010
111011001011010
101111001011010
101101101011010
001111101011010
111010011011010
111001011011010
110011011011010
111110000111010
111100100111010
110110010111010
100111010111010
010111010111010
101110001111010
100111001111010
010111001111010
101100101111010
101010011111010
010101011111010
100011011111010
010011011111010
010010111111010
101111101000110
111011100100110
101111100100110
100111110100110
001111110100110
101111001100110
101101101100110
001110111100110
111011100010110
111011001010110
101110101010110
110011101010110
101011101010110
111010011010110
111001011010110
110010111010110
100110111010110
111010100110110
101110100110110
110100110110110
110010110110110
100110110110110
101110001110110
101100101110110
001110101110110
101010011110110
100110011110110
100101011110110
010100111110110
000110111110110
011111001001110
001111101001110
011101011001110
110100110101110
110010110101110
100101110101110
001101110101110
101001101101110
100101101101110
001101101101110
101001011101110
001101011101110
010100111101110
001100111101110
001010111101110
111010010011110
011011001011110
101001101011110
100101101011110
001011101011110
011010011011110
101001011011110
011001011011110
010101011011110
010010111011110
110100100111110
110100010111110
110010010111110
101010010111110
100101010111110
010010110111110
100101001111110
101000101111110
100100101111110
010100101111110
001010101111110
101000011111110
010100011111110
001010011111110
100001011111110
000101011111110
010000111111110
000010111111110
111001111100001
110011111100001
111100111010001
101110111010001
111001111010001
100111111010001
011101110110001
001111110110001
111100101110001
111001101110001
101110011110001
100111011110001
011100111110001
001110111110001
011001111110001
010011111110001
111110011001001
111100111001001
110110111001001
101110111001001
111110001101001
110111001101001
111100101101001
110011101101001
111000111101001
110010111101001
101001111101001
100011111101001
101110110011001
101101110011001
100111110011001
001111110011001
101110101011001
100111101011001
101010111011001
101001111011001
100011111011001
111110000111001
111100100111001
100111010111001
001011110111001
101110001111001
100111001111001
010111001111001
101100101111001
101001101111001
010011101111001
101010011111001
101001011111001
100011011111001
001010111111001
001001111111001
000011111111001
111110011000101
110110111000101
111110001100101
111011001100101
110111001100101
011111001100101
101110011100101
011101011100101
111100011010101
111001011010101
110100111010101
111110000110101
011111000110101
111001100110101
011011100110101
101110010110101
011101010110101
001111010110101
111100001110101
111001001110101
110100101110101
110001101110101
101100011110101
011100011110101
101001011110101
011001011110101
100101011110101
010101011110101
111110010001101
110110110001101
100111110001101
001111110001101
110111001001101
110110101001101
110011101001101
100111101001101
011110011001101
010110111001101
001110111001101
110111000101101
110011100101101
100111010101101
100011110101101
001011110101101
110101001101101
110100101101101
110001101101101
111110000011101
011111000011101
111100010011101
101110010011101
011101010011101
001111010011101
100101101011101
010011101011101
110110000111101
010111000111101
110100100111101
101001100111101
010011100111101
001011100111101
101010010111101
100110010111101
101001010111101
100101010111101
001011010111101
000111010111101
100101001111101
010101001111101
100100101111101
010100101111101
100001101111101
010001101111101
110011111000011
100111111000011
111001110100011
011101110100011
110011110100011
001111110100011
111011001100011
011111001100011
111001011100011
011101011100011
110011011100011
100111011100011
011100111100011
001110111100011
111100110010011
111001110010011
101101110010011
011101110010011
110001111010011
100101111010011
010011111010011
000111111010011
011111000110011
011101100110011
011011100110011
001111100110011
010101110110011
010011110110011
000111110110011
010111001110011
001110101110011
010101011110011
010011011110011
000111011110011
010100111110011
010010111110011
000110111110011
111100110001011
101101110001011
111010011001011
011100111001011
111000110101011
110010110101011
101001110101011
111010001101011
011110001101011
011100101101011
111000011101011
110010011101011
101010011101011
011000111101011
010010111101011
001010111101011
011111000011011
111100100011011
101101100011011
001111100011011
111100010011011
101101010011011
011101010011011
010111001011011
001110101011011
000111101011011
111010000111011
011110000111011
111000100111011
011100100111011
010110001111011
001110001111011
010100101111011
001100101111011
010010101111011
001010101111011
100111110000111
001111110000111
111011001000111
011111001000111
110011101000111
100111101000111
111010011000111
111001011000111
011101011000111
110010111000111
100110111000111
001110111000111
111011000100111
111001100100111
110011100100111
011011100100111
100111010100111
001111010100111
100011110100111
001011110100111
101011001100111
100111001100111
001111001100111
101010011100111
100110011100111
001110011100111
101001011100111
100101011100111
001101011100111
111001100010111
011011100010111
111001010010111
110100110010111
110001101010111
100101101010111
010011101010111
110001011010111
100101011010111
010101011010111
110000111010111
100100111010111
010100111010111
111010000110111
111000100110111
011010100110111
011111000001111
001111100001111
111010010001111
011101010001111
110100110001111
110010110001111
100101110001111
001101110001111
011110001001111
010111001001111
001110101001111
000111101001111
011100011001111
011010011001111
010100111001111
001100111001111
010010111001111
001010111001111
110010100101111
101001100101111
101010010101111
101001010101111
100010110101111
001010110101111
100001110101111
001001110101111
111010000011111
011011000011111
110100100011111
101001100011111
100101100011111
001011100011111
111000010011111
110100010011111
101001010011111
011001010011111
100101010011111
010101010011111
010101001011111
010011001011111
010100101011111
010010101011111
000101101011111
000011101011111
110010000111111
101010000111111
110000100111111
101000100111111
010010100111111
001010100111111

# HP2_15(C7,2)
490
111111110010000
111110111010000
111011111010000
111111110001000
111111101001000
111110111001000
111011111001000
111101110101000
111111001101000
111101101101000
111001111101000
110011111101000
111111010011000
101111110011000
111011011011000
101011111011000
010011111111000
111111101000100
111111100100100
110111110100100
111111001100100
111101101100100
011111110010100
111110101010100
111110011010100
110110111010100
011110111010100
011011111010100
111110100110100
011111100110100
110110110110100
011101110110100
010111110110100
001111110110100
111100101110100
111001101110100
011101011110100
011100111110100
001110111110100
011001111110100
110111110001100
011111110001100
110111101001100
011111101001100
011110111001100
011011111001100
110111010101100
110101110101100
011101110101100
110011110101100
110101101101100
011101101101100
011101011101100
011100111101100
011001111101100
111110010011100
011111010011100
011011011011100
010011111011100
001011111011100
110110010111100
100111010111100
010111010111100
010011110111100
101001101111100
101001011111100
010101011111100
001010111111100
010001111111100
001001111111100
111111100100010
111101110100010
110111110100010
111111100010010
111101110010010
110111110010010
111011101010010
110011111010010
100111111010010
111110100110010
011111100110010
110110110110010
010111110110010
100111011110010
101111101001010
111111000101010
111101010101010
110111010101010
111100110101010
101101110101010
111011001101010
101111001101010
011111001101010
101101101101010
111010011101010
111001011101010
011101011101010
110011011101010
111111000011010
101111100011010
111101010011010
110111010011010
111011001011010
101110101011010
101011101011010
100111101011010
111010011011010
111001011011010
110011011011010
111110000111010
111100100111010
110110010111010
100111010111010
010111010111010
101110001111010
100111001111010
101100101111010
001110101111010
101010011111010
010101011111010
100011011111010
010011011111010
010010111111010
111011101000110
101111101000110
111011100100110
101111100100110
100111110100110
001111110100110
101111001100110
101101101100110
001110111100110
111010101010110
101110101010110
111001101010110
011011101010110
111010011010110
110100111010110
110010111010110
100110111010110
111010100110110
101110100110110
110100110110110
110010110110110
100110110110110
101110001110110
101100101110110
001110101110110
101010011110110
100110011110110
100101011110110
010100111110110
000110111110110
011111001001110
001111101001110
011101011001110
110100110101110
101001110101110
100101110101110
001101110101110
101001101101110
100101101101110
001101101101110
101001011101110
001101011101110
010100111101110
001100111101110
001010111101110
111010010011110
011011001011110
101001101011110
010011101011110
001011101011110
011010011011110
101001011011110
011001011011110
010101011011110
010010111011110
110100100111110
110100010111110
110010010111110
101010010111110
100101010111110
010010110111110
100101001111110
101000101111110
100100101111110
010100101111110
001010101111110
101000011111110
010100011111110
001010011111110
100001011111110
000101011111110
010000111111110
000010111111110
111001111100001
110011111100001
111100111010001
101110111010001
111001111010001
100111111010001
011101110110001
001111110110001
111100101110001
111001101110001
011101011110001
100111011110001
011100111110001
001110111110001
011001111110001
010011111110001
111110011001001
111100111001001
110110111001001
101110111001001
111110001101001
110111001101001
111100101101001
110011101101001
111010011101001
111000111101001
011100111101001
110010111101001
101001111101001
100011111101001
101110110011001
101101110011001
100111110011001
001111110011001
101110101011001
100111101011001
101010111011001
101001111011001
100011111011001
111110000111001
111100100111001
101110001111001
100111001111001
101100101111001
001110101111001
101001101111001
010011101111001
101010011111001
101001011111001
100011011111001
001010111111001
001001111111001
000011111111001
111110011000101
110110111000101
111110001100101
111011001100101
110111001100101
011111001100101
111100011010101
101110011010101
011101011010101
111110000110101
011111000110101
111001100110101
011011100110101
100111010110101
001111010110101
001011110110101
111100001110101
101110001110101
111001001110101
011101001110101
110100101110101
110001101110101
101010011110101
100110011110101
001110011110101
101001011110101
100101011110101
001101011110101
111110010001101
110110110001101
100111110001101
001111110001101
110111001001101
110110101001101
110011101001101
100111101001101
011110011001101
010110111001101
001110111001101
110111000101101
110011100101101
110010110101101
101001110101101
100011110101101
110101001101101
110100101101101
110001101101101
111110000011101
011111000011101
111100010011101
101110010011101
011101010011101
100111010011101
001111010011101
001011110011101
110110000111101
100111000111101
010111000111101
110100100111101
101001100111101
010011100111101
101010010111101
101001010111101
100011010111101
001010110111101
001001110111101
000011110111101
100101001111101
010101001111101
100100101111101
010100101111101
100001101111101
010001101111101
110011111000011
100111111000011
111001110100011
011101110100011
110011110100011
001111110100011
111011001100011
011111001100011
111010011100011
111001011100011
011101011100011
110011011100011
100111011100011
001110111100011
111100110010011
111001110010011
101101110010011
011101110010011
111001011010011
110100111010011
110001111010011
100101111010011
010011111010011
000111111010011
011111000110011
011101100110011
011011100110011
001111100110011
010101110110011
010011110110011
000111110110011
010101011110011
010011011110011
000111011110011
010100111110011
010010111110011
000110111110011
111100110001011
101101110001011
111010010101011
111000110101011
011100110101011
011110001101011
010111001101011
001110101101011
011100011101011
011010011101011
010100111101011
001100111101011
010010111101011
001010111101011
011111000011011
111100100011011
101101100011011
001111100011011
111100010011011
101101010011011
011101010011011
100101101011011
010011101011011
000111101011011
111010000111011
011110000111011
010111000111011
111000100111011
011100100111011
001110100111011
010101001111011
010011001111011
000111001111011
010100101111011
010010101111011
000110101111011
100111110000111
001111110000111
111011001000111
011111001000111
110011101000111
100111101000111
111010011000111
011101011000111
110100111000111
110010111000111
100110111000111
001110111000111
111011000100111
111001100100111
110011100100111
011011100100111
100111010100111
001111010100111
110010110100111
101001110100111
100011110100111
001011110100111
101011001100111
100111001100111
001111001100111
101010011100111
100110011100111
001110011100111
101001011100111
100101011100111
001101011100111
111001100010111
011011100010111
111001001010111
110100101010111
110001101010111
111000011010111
110100011010111
101001011010111
011001011010111
100101011010111
010101011010111
111010000110111
111000100110111
011010100110111
011111000001111
001111100001111
111010010001111
011101010001111
110100110001111
101001110001111
100101110001111
001101110001111
011110001001111
010111001001111
001110101001111
100101101001111
010011101001111
000111101001111
011100011001111
011010011001111
010100111001111
001100111001111
010010111001111
001010111001111
110010010101111
101010010101111
110000110101111
101000110101111
010010110101111
001010110101111
111010000011111
011011000011111
110100100011111
101001100011111
010011100011111
001011100011111
111000010011111
110100010011111
101001010011111
011001010011111
100101010011111
010101010011111
100101001011111
010101001011111
100100101011111
010100101011111
100001101011111
010001101011111
110010000111111
101010000111111
110000100111111
101000100111111
010010100111111
001010100111111

# HP2_15(C7,3)
490
111111110010000
111011111010000
011111110110000
111111110001000
111111101001000
111110111001000
111011111001000
110111110101000
111101101101000
111001111101000
011101111101000
111111010011000
101111110011000
101111101011000
101011111011000
011011111011000
110111010111000
101001111111000
010011111111000
111111101000100
111110111000100
111111100100100
011111110100100
111111001100100
111101101100100
011101111100100
111110110010100
111011101010100
111100111010100
111010111010100
101110111010100
111110100110100
011111010110100
011110110110100
011011110110100
111100101110100
101110101110100
101110011110100
011100111110100
001110111110100
011001111110100
011111110001100
110111101001100
011111101001100
011110111001100
011101111001100
110111100101100
110110110101100
100111110101100
010111110101100
110101101101100
101101101101100
010101111101100
001101111101100
011111010011100
011011110011100
011011101011100
011010111011100
011001111011100
110110010111100
010111010111100
010011110111100
001011110111100
110100101111100
101001101111100
101001011111100
010101011111100
001010111111100
010001111111100
001001111111100
111111100100010
110111110100010
111111001100010
111111100010010
111101110010010
110111110010010
101111101010010
111011011010010
110011111010010
111110100110010
011111100110010
110111010110010
010111110110010
101110101110010
100111011110010
010011111110010
111101110001010
111111001001010
111011011001010
111101100101010
111001110101010
110101110101010
011101110101010
111110001101010
111101001101010
110111001101010
111001011101010
011101011101010
110011011101010
011100111101010
111111000011010
111101010011010
111011010011010
101111001011010
101101101011010
001111101011010
101011011011010
011011011011010
111110000111010
110111000111010
110101010111010
110011010111010
101110001111010
100111001111010
010111001111010
101100101111010
101010011111010
010101011111010
100011011111010
010011011111010
010010111111010
101111101000110
111011100100110
101111100100110
110110110100110
100111110100110
101111001100110
101110101100110
100111011100110
001110111100110
111011100010110
110110110010110
111011001010110
110011101010110
101011101010110
111010011010110
111001011010110
110010111010110
100110111010110
111010100110110
110110100110110
110110010110110
010110110110110
101010101110110
100110101110110
101010011110110
100110011110110
100101011110110
010100111110110
000110111110110
101101101001110
001111101001110
011101011001110
001110111001110
101101100101110
110100110101110
110010110101110
100101110101110
001101110101110
101101001101110
101100101101110
101001011101110
001101011101110
010100111101110
001100111101110
001010111101110
111010010011110
011101010011110
011011001011110
101001101011110
100101101011110
001011101011110
011010011011110
101001011011110
011001011011110
010101011011110
010010111011110
111010000111110
110100100111110
110100010111110
110010010111110
101010010111110
100101010111110
010010110111110
100101001111110
101000101111110
100100101111110
010100101111110
001010101111110
101000011111110
010100011111110
001010011111110
100001011111110
000101011111110
010000111111110
000010111111110
111001111100001
111100111010001
101110111010001
111001111010001
011101110110001
001111110110001
111100101110001
101110011110001
100111011110001
011100111110001
001110111110001
101001111110001
011001111110001
111110011001001
111100111001001
110110111001001
101110111001001
110011111001001
110011110101001
111110001101001
110111001101001
111100101101001
110011011101001
111000111101001
110001111101001
010011111101001
111110010011001
101110110011001
101101110011001
100111110011001
001111110011001
101110101011001
100111101011001
101010111011001
100011111011001
111110000111001
100111010111001
101001110111001
001011110111001
101110001111001
100111001111001
010111001111001
110100101111001
101100101111001
010011101111001
101010011111001
100011011111001
101000111111001
001010111111001
100001111111001
000011111111001
111110011000101
110110111000101
001111110100101
111110001100101
111011001100101
110111001100101
011111001100101
111001101100101
101110011100101
011101011100101
100111011100101
111110010010101
111001101010101
111100011010101
111001011010101
110100111010101
111110000110101
011111000110101
011011100110101
101110010110101
011101010110101
001111010110101
111100001110101
111000101110101
101001101110101
011001101110101
101100011110101
011100011110101
101001011110101
011001011110101
100101011110101
010101011110101
110110110001101
100111110001101
001111110001101
110111001001101
011111001001101
110110101001101
110011101001101
100111101001101
011110011001101
010110111001101
110111000101101
110011100101101
100111010101101
100011110101101
001011110101101
110101001101101
110001101101101
011111000011101
111010010011101
110110010011101
011110010011101
001111010011101
110100101011101
100101101011101
010011101011101
111010000111101
110110000111101
010111000111101
101001100111101
010011100111101
001011100111101
101010010111101
100110010111101
101001010111101
100101010111101
001011010111101
000111010111101
110100001111101
100101001111101
010101001111101
110000101111101
100001101111101
010001101111101
110011111000011
111001110100011
011101110100011
110011110100011
111011001100011
011111001100011
111001011100011
011101011100011
110011011100011
011100111100011
001110111100011
010011111100011
111100110010011
111001110010011
101101110010011
011101110010011
100111110010011
100111101010011
100111011010011
100110111010011
110001111010011
100011111010011
011111000110011
111100100110011
011101100110011
011011100110011
001111100110011
010101110110011
000111110110011
010111001110011
001110101110011
010011101110011
010101011110011
000111011110011
010100111110011
000110111110011
010001111110011
000011111110011
111100110001011
101101110001011
011111001001011
111010011001011
011100111001011
001110111001011
111100100101011
111000110101011
110010110101011
101001110101011
111010001101011
011110001101011
011100101101011
111000011101011
110010011101011
101010011101011
011000111101011
010010111101011
001010111101011
011111000011011
101101100011011
001111100011011
111100010011011
101101010011011
010111001011011
001110101011011
000111101011011
111100000111011
011110000111011
110100100111011
101100100111011
010110001111011
001110001111011
010100101111011
001100101111011
010010101111011
001010101111011
100111110000111
111011001000111
110011101000111
100111101000111
111010011000111
111001011000111
011101011000111
100111011000111
110010111000111
100110111000111
111011000100111
111001100100111
110011100100111
011011100100111
001111100100111
001110110100111
001101110100111
100011110100111
000111110100111
101011001100111
001111001100111
101010011100111
001110011100111
101001011100111
001101011100111
100011011100111
000111011100111
111001100010111
011011100010111
111001010010111
011101010010111
110100110010111
110001101010111
100101101010111
010011101010111
110001011010111
100101011010111
010101011010111
110000111010111
100100111010111
010100111010111
111000100110111
011010100110111
001111100001111
111010010001111
110100110001111
110010110001111
001110110001111
100101110001111
001101110001111
011101001001111
011011001001111
001111001001111
000111101001111
011100011001111
011010011001111
001110011001111
010100111001111
010010111001111
000110111001111
111010000101111
110010100101111
101001100101111
101010010101111
101001010101111
100010110101111
001010110101111
100001110101111
001001110101111
011101000011111
011011000011111
110100100011111
101001100011111
100101100011111
001011100011111
111000010011111
110100010011111
011100010011111
101001010011111
100101010011111
001101010011111
010101001011111
010011001011111
010100101011111
010010101011111
000101101011111
000011101011111
111000000111111
011010000111111
110000100111111
101000100111111
010010100111111
001010100111111

# HP2_15(C7,4)
490
111111110010000
111110111010000
111011111010000
111111110001000
111111101001000
111110111001000
111011111001000
111101110101000
111111001101000
111101101101000
111001111101000
011101111101000
111111010011000
101111110011000
101011111011000
011011111011000
110111010111000
101001111111000
010011111111000
111111101000100
111111100100100
110111110100100
111111001100100
111101101100100
011101111100100
011111110010100
111110101010100
111110011010100
110110111010100
011110111010100
111110100110100
011111100110100
011101110110100
010111110110100
001111110110100
111100101110100
101110101110100
011101011110100
011100111110100
001110111110100
011001111110100
110111110001100
011111110001100
110111101001100
011111101001100
011110111001100
011101111001100
110111010101100
110101110101100
110011110101100
110101101101100
101101101101100
010101111101100
001101111101100
011111010011100
011011110011100
011011101011100
011010111011100
011001111011100
110110010111100
100111010111100
010111010111100
010011110111100
110100101111100
101001101111100
101001011111100
010101011111100
001010111111100
010001111111100
001001111111100
111111100100010
111101110100010
110111110100010
111111100010010
111101110010010
110111110010010
111011101010010
111011011010010
110011111010010
111110100110010
011111100110010
110111010110010
010111110110010
101110101110010
100111011110010
010011111110010
101111101001010
111011011001010
111111000101010
111101010101010
111100110101010
101101110101010
111011001101010
101111001101010
011111001101010
111010011101010
111001011101010
011101011101010
110011011101010
111111000011010
101111100011010
111101010011010
111011010011010
101110101011010
101011101011010
100111101011010
101011011011010
011011011011010
111110000111010
110111000111010
110101010111010
110011010111010
101110001111010
100111001111010
101100101111010
001110101111010
101010011111010
010101011111010
100011011111010
010011011111010
010010111111010
111011101000110
101111101000110
111011100100110
101111100100110
110110110100110
100111110100110
101111001100110
101110101100110
100111011100110
001110111100110
110110110010110
111010101010110
111001101010110
011011101010110
111010011010110
110100111010110
110010111010110
100110111010110
111010100110110
110110100110110
110110010110110
010110110110110
101010101110110
100110101110110
101010011110110
100110011110110
100101011110110
010100111110110
000110111110110
101101101001110
001111101001110
011101011001110
001110111001110
101101100101110
110100110101110
101001110101110
100101110101110
001101110101110
101101001101110
101100101101110
101001011101110
001101011101110
010100111101110
001100111101110
001010111101110
111010010011110
011101010011110
011011001011110
101001101011110
010011101011110
001011101011110
011010011011110
101001011011110
011001011011110
010101011011110
010010111011110
111010000111110
110100100111110
110100010111110
110010010111110
101010010111110
100101010111110
010010110111110
100101001111110
101000101111110
100100101111110
010100101111110
001010101111110
101000011111110
010100011111110
001010011111110
100001011111110
000101011111110
010000111111110
000010111111110
111001111100001
111100111010001
101110111010001
111001111010001
011101110110001
001111110110001
111100101110001
011101011110001
100111011110001
011100111110001
001110111110001
101001111110001
011001111110001
111110011001001
111100111001001
110110111001001
101110111001001
110011111001001
110011110101001
111110001101001
110111001101001
111100101101001
111010011101001
110011011101001
111000111101001
011100111101001
110001111101001
010011111101001
111110010011001
101110110011001
101101110011001
100111110011001
001111110011001
101110101011001
100111101011001
101010111011001
100011111011001
111110000111001
101001110111001
101110001111001
100111001111001
110100101111001
101100101111001
001110101111001
010011101111001
101010011111001
100011011111001
101000111111001
001010111111001
100001111111001
000011111111001
111110011000101
110110111000101
001111110100101
111110001100101
111011001100101
110111001100101
011111001100101
111001101100101
100111011100101
111110010010101
111001101010101
111100011010101
101110011010101
011101011010101
111110000110101
011111000110101
011011100110101
100111010110101
001111010110101
001011110110101
111100001110101
101110001110101
011101001110101
111000101110101
101001101110101
011001101110101
101010011110101
100110011110101
001110011110101
101001011110101
100101011110101
001101011110101
110110110001101
100111110001101
001111110001101
110111001001101
011111001001101
110110101001101
110011101001101
100111101001101
011110011001101
010110111001101
110111000101101
110011100101101
110010110101101
101001110101101
100011110101101
110101001101101
110001101101101
011111000011101
111010010011101
110110010011101
011110010011101
100111010011101
001111010011101
001011110011101
110100101011101
111010000111101
110110000111101
100111000111101
010111000111101
101001100111101
010011100111101
101010010111101
101001010111101
100011010111101
001010110111101
001001110111101
000011110111101
110100001111101
100101001111101
010101001111101
110000101111101
100001101111101
010001101111101
110011111000011
111001110100011
011101110100011
110011110100011
111011001100011
011111001100011
111010011100011
111001011100011
011101011100011
110011011100011
001110111100011
010011111100011
111100110010011
111001110010011
101101110010011
011101110010011
100111110010011
100111101010011
111001011010011
100111011010011
110100111010011
100110111010011
110001111010011
100011111010011
011111000110011
111100100110011
011101100110011
011011100110011
001111100110011
010101110110011
000111110110011
010011101110011
010101011110011
000111011110011
010100111110011
000110111110011
010001111110011
000011111110011
111100110001011
101101110001011
011111001001011
001110111001011
111100100101011
111010010101011
111000110101011
011100110101011
011110001101011
010111001101011
001110101101011
011100011101011
011010011101011
010100111101011
001100111101011
010010111101011
001010111101011
011111000011011
101101100011011
001111100011011
111100010011011
101101010011011
100101101011011
010011101011011
000111101011011
111100000111011
011110000111011
010111000111011
110100100111011
101100100111011
001110100111011
010101001111011
010011001111011
000111001111011
010100101111011
010010101111011
000110101111011
100111110000111
111011001000111
110011101000111
100111101000111
111010011000111
011101011000111
100111011000111
110100111000111
110010111000111
100110111000111
111011000100111
111001100100111
110011100100111
011011100100111
001111100100111
110010110100111
001110110100111
101001110100111
001101110100111
100011110100111
000111110100111
101011001100111
001111001100111
101010011100111
001110011100111
101001011100111
001101011100111
100011011100111
000111011100111
111001100010111
011011100010111
011101010010111
111001001010111
110100101010111
110001101010111
111000011010111
110100011010111
101001011010111
011001011010111
100101011010111
010101011010111
111000100110111
011010100110111
001111100001111
111010010001111
110100110001111
001110110001111
101001110001111
100101110001111
001101110001111
011101001001111
011011001001111
001111001001111
100101101001111
010011101001111
000111101001111
011100011001111
011010011001111
001110011001111
010100111001111
010010111001111
000110111001111
111010000101111
110010010101111
101010010101111
110000110101111
101000110101111
010010110101111
001010110101111
011101000011111
011011000011111
110100100011111
101001100011111
010011100011111
001011100011111
111000010011111
110100010011111
011100010011111
101001010011111
100101010011111
001101010011111
100101001011111
010101001011111
100100101011111
010100101011111
100001101011111
010001101011111
111000000111111
011010000111111
110000100111111
101000100111111
010010100111111
001010100111111

# HP2_15(C7,5)
490
111111110010000
111110111010000
111011111010000
011101111110000
111111110001000
111111101001000
111110111001000
111011111001000
111101110101000
111111001101000
111101101101000
111011011101000
111001111101000
011101111101000
111111010011000
101111110011000
101011111011000
011011111011000
101110101111000
101001111111000
010011111111000
111111101000100
111111100100100
110111110100100
111111001100100
111101101100100
011111110010100
111110101010100
011110111010100
011101111010100
111110100110100
011111100110100
110111010110100
010111110110100
111100101110100
101110101110100
011101101110100
100111011110100
001110111110100
010101111110100
001101111110100
110111110001100
011111110001100
110111101001100
011111101001100
011110111001100
011101111001100
110101110101100
101101110101100
110101101101100
101101101101100
010101111101100
001101111101100
110111010011100
011111010011100
011011110011100
011010111011100
011001111011100
110111000111100
110101010111100
110011010111100
101001110111100
010011110111100
110100101111100
101001101111100
101001011111100
010101011111100
001010111111100
010001111111100
001001111111100
111111100100010
111101110100010
110111110100010
111011011100010
111111100010010
111101110010010
110111110010010
111011101010010
111011011010010
110110111010010
110011111010010
111110100110010
011111100110010
110111010110010
010111110110010
100111011110010
010011111110010
101111101001010
111111000101010
111101010101010
111011010101010
101111001101010
101110101101010
011101011101010
101011011101010
011011011101010
001110111101010
111111000011010
101111100011010
111101010011010
111011010011010
101011101011010
011011101011010
101011011011010
011011011011010
111110000111010
110111000111010
101110100111010
110101010111010
110011010111010
100111001111010
101010101111010
100110101111010
010011101111010
101010011111010
010101011111010
100011011111010
010011011111010
010010111111010
111011101000110
101111101000110
110110111000110
111011100100110
101111100100110
110110110100110
101101110100110
100111110100110
101111001100110
101110101100110
100111011100110
001110111100110
111010101010110
110110101010110
111010011010110
110110011010110
011101011010110
010110111010110
111010100110110
110110100110110
110110010110110
010110110110110
101010101110110
100110101110110
101010011110110
100110011110110
100101011110110
010100111110110
000110111110110
101101110001110
101101101001110
011011101001110
001111101001110
011101011001110
001110111001110
111010010101110
101101010101110
110100110101110
101100110101110
101101001101110
101100101101110
101001011101110
001101011101110
010100111101110
001100111101110
001010111101110
011011100011110
111010010011110
011101010011110
110100101011110
011010101011110
101001101011110
011001101011110
011010011011110
101001011011110
011001011011110
010101011011110
010010111011110
111010000111110
110100100111110
110100010111110
110010010111110
101010010111110
100101010111110
010010110111110
100101001111110
101000101111110
100100101111110
010100101111110
001010101111110
101000011111110
010100011111110
001010011111110
100001011111110
000101011111110
010000111111110
000010111111110
111001111100001
111110011010001
111100111010001
101110111010001
111001111010001
011101110110001
111100101110001
011101011110001
011100111110001
001110111110001
101001111110001
011001111110001
111110011001001
111100111001001
110110111001001
101110111001001
110011111001001
111100110101001
111110001101001
110111001101001
011111001101001
111100101101001
111010011101001
110011011101001
111000111101001
011100111101001
001110111101001
110001111101001
010011111101001
111110010011001
101110110011001
101101110011001
100111110011001
001111110011001
101110101011001
101010111011001
100011111011001
111110000111001
101110001111001
100111001111001
110100101111001
101100101111001
001110101111001
101010011111001
100011011111001
101000111111001
001010111111001
100001111111001
000011111111001
110110111000101
110011110100101
111110001100101
111011001100101
110111001100101
011111001100101
111001101100101
001111110010101
111110001010101
111010011010101
110110011010101
011110011010101
100111011010101
111110000110101
011111000110101
011011100110101
001111100110101
001110110110101
101001110110101
001101110110101
000111110110101
111100001110101
101110001110101
011101001110101
100111001110101
111000101110101
101001101110101
011001101110101
101010011110101
001110011110101
101001011110101
001101011110101
100011011110101
000111011110101
110110110001101
110011110001101
100111110001101
001111110001101
110111001001101
011111001001101
110110101001101
110011101001101
100111101001101
011110011001101
010110111001101
110111000101101
111010010101101
110011010101101
110001110101101
010011110101101
110101001101101
110001101101101
011111000011101
111010010011101
110110010011101
011110010011101
100111010011101
001111010011101
101001110011101
001011110011101
111010000111101
110110000111101
100111000111101
010111000111101
010011100111101
101010010111101
100011010111101
101000110111101
001010110111101
100001110111101
000011110111101
110100001111101
100101001111101
010101001111101
110000101111101
100001101111101
010001101111101
110011111000011
111100110100011
111001110100011
011101110100011
110011110100011
111011001100011
111010011100011
111001011100011
011101011100011
110011011100011
010011111100011
111100110010011
111001110010011
101101110010011
011101110010011
100111110010011
111001101010011
111001011010011
011101011010011
100111011010011
110100111010011
100110111010011
110001111010011
100011111010011
011111000110011
111100100110011
011101100110011
011011100110011
001111100110011
010101110110011
000111110110011
010101011110011
000111011110011
010100111110011
000110111110011
010001111110011
000011111110011
101101110001011
100111101001011
011111000101011
111100010101011
110100110101011
101100110101011
001110110101011
011101001101011
011011001101011
001111001101011
010011101101011
011100011101011
011010011101011
001110011101011
010100111101011
010010111101011
000110111101011
011111000011011
101101100011011
100111100011011
001111100011011
111100010011011
101101010011011
100111001011011
110100101011011
100110101011011
100011101011011
111100000111011
011110000111011
010111000111011
110100100111011
101100100111011
001110100111011
010011100111011
010101001111011
000111001111011
010100101111011
000110101111011
010001101111011
000011101111011
100111110000111
111011001000111
111001101000111
110011101000111
100111101000111
111010011000111
100111011000111
110100111000111
110010111000111
100110111000111
111011000100111
111001100100111
110011100100111
011011100100111
001111100100111
111010010100111
110010110100111
001110110100111
101001110100111
001101110100111
100011110100111
000111110100111
101011001100111
001111001100111
101010011100111
001110011100111
101001011100111
001101011100111
100011011100111
000111011100111
011011100010111
011101001010111
111000101010111
101001101010111
011001101010111
111000011010111
110100011010111
011100011010111
101001011010111
100101011010111
001101011010111
111000100110111
011010100110111
001111100001111
110100110001111
001110110001111
101001110001111
100101110001111
001101110001111
011101001001111
011011001001111
001111001001111
110100101001111
100101101001111
010011101001111
000111101001111
011100011001111
011010011001111
001110011001111
010100111001111
010010111001111
000110111001111
111000010101111
011010010101111
110000110101111
101000110101111
010010110101111
001010110101111
011101000011111
011011000011111
101001100011111
010011100011111
001011100011111
111000010011111
110100010011111
011100010011111
101001010011111
100101010011111
001101010011111
110100001011111
100101001011111
010101001011111
110000101011111
100001101011111
010001101011111
111000000111111
011010000111111
110000100111111
101000100111111
010010100111111
001010100111111

# HP2_15(C7,6)
490
111111110010000
111110111010000
111011111010000
111111110001000
111111101001000
111110111001000
111011111001000
111101110101000
111111001101000
111101101101000
111011011101000
111100111101000
111001111101000
011101111101000
111111010011000
101111110011000
101011111011000
011011111011000
111111101000100
111111100100100
110111110100100
111111001100100
111101101100100
011111110010100
111110101010100
011110111010100
011101111010100
111110100110100
011111100110100
110111010110100
010111110110100
111110001110100
111100101110100
101110101110100
011101101110100
001110111110100
101001111110100
010101111110100
001101111110100
110111110001100
011111110001100
110111101001100
011111101001100
011110111001100
011101111001100
110101110101100
101101110101100
110101101101100
101101101101100
001110111101100
101001111101100
010101111101100
001101111101100
110111010011100
011111010011100
011011110011100
001111110011100
011101011011100
011010111011100
101001111011100
011001111011100
111010010111100
110101010111100
110011010111100
010011110111100
010101011111100
101000111111100
001010111111100
100001111111100
010001111111100
111111100100010
111101110100010
110111110100010
111111100010010
111101110010010
110111110010010
111011101010010
111011011010010
110110111010010
111001111010010
110011111010010
111110100110010
011111100110010
110111010110010
010111110110010
101111101001010
111111000101010
111101010101010
111011010101010
101111001101010
101110101101010
011101011101010
101011011101010
011011011101010
010011111101010
111111000011010
101111100011010
111101010011010
111011010011010
101011101011010
011011101011010
011101011011010
101011011011010
011011011011010
010011111011010
111110000111010
110111000111010
011111000111010
101110100111010
111010010111010
110101010111010
110011010111010
010011110111010
100111001111010
110100101111010
101010101111010
100110101111010
101010011111010
010101011111010
100011011111010
010001111111010
000011111111010
111011101000110
101111101000110
111011100100110
101111100100110
110110110100110
101101110100110
110011110100110
100111110100110
101111001100110
101110101100110
111010101010110
110110101010110
111010011010110
110110011010110
100111011010110
010110111010110
111010100110110
110110100110110
111010010110110
110110010110110
100111010110110
010110110110110
100111001110110
110100101110110
101010101110110
100110101110110
101010011110110
100011011110110
000111011110110
010100111110110
000110111110110
101101101001110
011011101001110
100111101001110
001111101001110
101101010101110
110100110101110
101100110101110
001110110101110
101101001101110
110100101101110
101100101101110
001110101101110
001110011101110
101001011101110
001101011101110
010100111101110
000110111101110
011101001011110
011010101011110
101001101011110
011001101011110
011100011011110
011010011011110
101001011011110
001101011011110
010010111011110
111000010111110
110100010111110
011010010111110
100101010111110
010010110111110
110100001111110
100101001111110
110000101111110
101000101111110
001010101111110
101000011111110
010100011111110
001010011111110
100001011111110
000101011111110
010000111111110
000010111111110
111011011100001
111100111100001
111001111100001
011101111100001
111110011010001
111100111010001
101110111010001
011101111010001
111110001110001
111100101110001
101110101110001
011101101110001
001110111110001
101001111110001
010101111110001
001101111110001
111110011001001
110110111001001
101110111001001
110011111001001
111110001101001
110111001101001
011111001101001
101110101101001
111100011101001
111010011101001
110011011101001
110100111101001
101100111101001
001110111101001
110001111101001
010011111101001
111110010011001
101110110011001
101101110011001
100111110011001
101010111011001
100011111011001
111110000111001
110111000111001
011111000111001
101110100111001
100111001111001
110100101111001
101010101111001
100110101111001
101010011111001
100011011111001
101000111111001
001010111111001
100001111111001
000011111111001
111011001100101
110111001100101
011111001100101
111001101100101
111010011010101
110110011010101
011110011010101
100111011010101
110111000110101
011111000110101
011011100110101
001111100110101
001110110110101
101001110110101
001101110110101
000111110110101
111010001110101
110110001110101
011110001110101
011101001110101
100111001110101
111000101110101
101001101110101
011001101110101
101010011110101
001110011110101
101001011110101
001101011110101
100011011110101
000111011110101
110110110001101
101101110001101
110011110001101
100111110001101
110111001001101
011111001001101
110110101001101
110011101001101
011110011001101
010110111001101
111010010101101
110011010101101
110001110101101
010011110101101
110101001101101
110001101101101
110111000011101
011111000011101
011011100011101
001111100011101
111010010011101
110110010011101
011110010011101
100111010011101
001110110011101
101001110011101
001101110011101
000111110011101
111010000111101
110101000111101
110011000111101
010011100111101
101010010111101
100011010111101
101000110111101
001010110111101
100001110111101
000011110111101
110100001111101
100101001111101
010101001111101
110000101111101
100001101111101
010001101111101
111011011000011
110110111000011
111001111000011
110011111000011
111011010100011
111100110100011
111001110100011
011101110100011
011101011100011
101011011100011
011011011100011
010011111100011
111100110010011
101101110010011
011101110010011
100111110010011
011101011010011
100111011010011
111000111010011
110100111010011
100110111010011
101001111010011
011001111010011
100011111010011
111100100110011
011101100110011
011011100110011
001111100110011
010101110110011
000111110110011
010101011110011
000111011110011
010100111110011
000110111110011
010001111110011
000011111110011
111100010101011
110100110101011
101100110101011
001110110101011
011101001101011
011011001101011
001111001101011
010011101101011
011100011101011
011010011101011
001110011101011
010100111101011
010010111101011
000110111101011
101101100011011
011011100011011
100111100011011
001111100011011
111100010011011
101101010011011
100111001011011
110100101011011
100110101011011
100011101011011
111100000111011
011101000111011
011011000111011
001111000111011
110100100111011
101100100111011
001110100111011
010011100111011
010101001111011
000111001111011
010100101111011
000110101111011
010001101111011
000011101111011
110110110000111
101101110000111
110011110000111
100111110000111
111011001000111
110110101000111
111001101000111
110011101000111
111010011000111
110110011000111
100111011000111
010110111000111
111011000100111
111001100100111
011011100100111
001111100100111
111010010100111
110011010100111
001110110100111
110001110100111
101001110100111
001101110100111
010011110100111
000111110100111
101011001100111
001111001100111
101010011100111
001110011100111
101001011100111
001101011100111
100011011100111
000111011100111
011101001010111
111000101010111
101001101010111
011001101010111
111000011010111
110100011010111
011100011010111
101001011010111
100101011010111
001101011010111
111000100110111
011010100110111
101101100001111
011011100001111
100111100001111
001111100001111
101101010001111
110100110001111
101100110001111
001110110001111
011101001001111
011011001001111
100111001001111
001111001001111
110100101001111
100110101001111
100011101001111
010011101001111
011100011001111
011010011001111
001110011001111
010100111001111
010010111001111
000110111001111
111000010101111
011010010101111
110000110101111
101000110101111
010010110101111
001010110101111
011101000011111
011010100011111
101001100011111
011001100011111
111000010011111
110100010011111
011100010011111
101001010011111
100101010011111
001101010011111
110100001011111
100101001011111
010101001011111
110000101011111
100001101011111
010001101011111
111000000111111
011010000111111
110000100111111
101000100111111
010010100111111
001010100111111

# HP2_15(C7,7)
490
111101111100000
111111110010000
111110111010000
111110101110000
111111110001000
111111101001000
111110111001000
111101111001000
111011111001000
111111001101000
111101011101000
111011011101000
110101111101000
101101111101000
111111010011000
101111110011000
011111110011000
101011111011000
011011111011000
111111000111000
101010111111000
111111101000100
111111100100100
111111001100100
111110101100100
111101101100100
011110111010100
011101111010100
011111100110100
110111010110100
010111110110100
111010101110100
110110101110100
011110101110100
011101101110100
001110111110100
010101111110100
001101111110100
110111110001100
110111101001100
101111101001100
011111101001100
011110111001100
011101111001100
110101110101100
101101110101100
110101101101100
101101101101100
001110111101100
101001111101100
010101111101100
001101111101100
011111100011100
110111010011100
011110110011100
011101110011100
010111110011100
011101011011100
011010111011100
101001111011100
011001111011100
110101010111100
110011010111100
010011110111100
110101001111100
010101011111100
101000111111100
001010111111100
100001111111100
010001111111100
111011111000010
111111100100010
111101110100010
111111100010010
111101110010010
111011110010010
110111110010010
111010111010010
110110111010010
101011111010010
011011111010010
111111000110010
111110100110010
011111100110010
110111010110010
010111110110010
010101111110010
111101010101010
111011010101010
101111001101010
101110101101010
011101011101010
101011011101010
011011011101010
101111100011010
111101010011010
111011010011010
101011101011010
011011101011010
011101011011010
101011011011010
011011011011010
010011111011010
111101000111010
111011000111010
101111000111010
101110100111010
111010010111010
110101010111010
110011010111010
010011110111010
100111001111010
101010101111010
100110101111010
101010011111010
010101011111010
100011011111010
010001111111010
000011111111010
110111110000110
111011101000110
111011100100110
110111100100110
101111100100110
110111010100110
110101110100110
101101110100110
010111110100110
101111001100110
101110101100110
101011011100110
111010101010110
110110101010110
111010011010110
110110011010110
010110111010110
111010100110110
110110100110110
111010010110110
110110010110110
100111010110110
010110110110110
100111001110110
110100101110110
101010101110110
100110101110110
101010011110110
100011011110110
000111011110110
010100111110110
000110111110110
101111100001110
101111001001110
101110101001110
101011101001110
011011101001110
010110111001110
101101010101110
110100110101110
101100110101110
101101001101110
110100101101110
101100101101110
001110101101110
001110011101110
101001011101110
001101011101110
010100111101110
000110111101110
101101010011110
011010101011110
101001101011110
011001101011110
011100011011110
011010011011110
101001011011110
001101011011110
010010111011110
011010100111110
111000010111110
110100010111110
011010010111110
100101010111110
010010110111110
110100001111110
100101001111110
110000101111110
101000101111110
001010101111110
101000011111110
010100011111110
001010011111110
100001011111110
000101011111110
010000111111110
000010111111110
111011011100001
111100111100001
111001111100001
011101111100001
111110011010001
111100111010001
101110111010001
011101111010001
111110001110001
111100101110001
101110101110001
011101101110001
101010111110001
001110111110001
001101111110001
111110011001001
110110111001001
101110111001001
110011111001001
111110001101001
110111001101001
011111001101001
101110101101001
111100011101001
111010011101001
110011011101001
110100111101001
101100111101001
101010111101001
001110111101001
110001111101001
111110010011001
101110110011001
101101110011001
100111110011001
100011111011001
111110000111001
110111000111001
011111000111001
101110100111001
111010010111001
101010110111001
110101001111001
100111001111001
100110101111001
100011011111001
100010111111001
100001111111001
000011111111001
111011001100101
110111001100101
011111001100101
111001101100101
101011011100101
101001111100101
111010011010101
110110011010101
011110011010101
101001111010101
110111000110101
011111000110101
011011100110101
001111100110101
111010010110101
001110110110101
001101110110101
000111110110101
111010001110101
110110001110101
011110001110101
110101001110101
011101001110101
100111001110101
111000101110101
011001101110101
101010011110101
001110011110101
001101011110101
100011011110101
000111011110101
101000111110101
100001111110101
001001111110101
110110110001101
101101110001101
110011110001101
100111110001101
110111001001101
011111001001101
110110101001101
110011101001101
011110011001101
110011010101101
001110110101101
110001110101101
010011110101101
110001101101101
110111000011101
011111000011101
011011100011101
001111100011101
110110010011101
011110010011101
101101010011101
100111010011101
001110110011101
101001110011101
001101110011101
000111110011101
110101001011101
011101001011101
110011000111101
011010100111101
010011100111101
111000010111101
110010010111101
011010010111101
100011010111101
101000110111101
001010110111101
100001110111101
000011110111101
110001001111101
110000101111101
100001101111101
010001101111101
111011011000011
110110111000011
111001111000011
110011111000011
111011010100011
111100110100011
111001110100011
011101110100011
011101011100011
011011011100011
010101111100011
111100110010011
101101110010011
011101110010011
100111110010011
011101011010011
111000111010011
110100111010011
100110111010011
101001111010011
011001111010011
010101111010011
100011111010011
111100100110011
011101100110011
011011100110011
001111100110011
000111110110011
110100101110011
010101101110011
000111011110011
000110111110011
000101111110011
000011111110011
010110111001011
010011111001011
111100010101011
110100110101011
101100110101011
010011110101011
011101001101011
011011001101011
001111001101011
110100101101011
011100011101011
011010011101011
001110011101011
010011011101011
010100111101011
000110111101011
010001111101011
000011111101011
101101100011011
011011100011011
100111100011011
001111100011011
111100010011011
011101001011011
100111001011011
100110101011011
100011101011011
111100000111011
011101000111011
011011000111011
001111000111011
101100100111011
011010100111011
001110100111011
010011100111011
110100001111011
010101001111011
000111001111011
110000101111011
100100101111011
000110101111011
010001101111011
000011101111011
110110110000111
101101110000111
110011110000111
100111110000111
111011001000111
110110101000111
111001101000111
110011101000111
111010011000111
110110011000111
101011011000111
111011000100111
111001100100111
011011100100111
001111100100111
111010010100111
110011010100111
101011010100111
110001110100111
101001110100111
001101110100111
010011110100111
000111110100111
001111001100111
001110011100111
001101011100111
001011011100111
000111011100111
101101010010111
100111010010111
100111001010111
111000101010111
101001101010111
011001101010111
111000011010111
110100011010111
011100011010111
100110011010111
101001011010111
001101011010111
100011011010111
000111011010111
111000100110111
101101100001111
011011100001111
100111100001111
001111100001111
110100110001111
101100110001111
010110110001111
011011001001111
100111001001111
001111001001111
110100101001111
100110101001111
010110101001111
100011101001111
010011101001111
011100011001111
011010011001111
010110011001111
001110011001111
011010100101111
001110100101111
111000010101111
011010010101111
001110010101111
110000110101111
101000110101111
001100110101111
010010110101111
000110110101111
101101000011111
101001100011111
011001100011111
111000010011111
110100010011111
101100010011111
011100010011111
110100001011111
011100001011111
011001001011111
100101001011111
001101001011111
110000101011111
100001101011111
010001101011111
111000000111111
110000100111111
101000100111111
011000100111111

# HP2_15(C7,8)
490
111101111100000
111111110010000
111110111010000
111110101110000
111111110001000
111111101001000
111110111001000
111101111001000
111011111001000
111111001101000
111101011101000
111011011101000
101110111101000
110101111101000
111111010011000
101111110011000
011111110011000
011101111011000
101011111011000
111111000111000
111011010111000
101010111111000
111111101000100
111111100100100
111111001100100
111110101100100
111101101100100
101101111100100
011110111010100
011111100110100
010111110110100
110111001110100
111010101110100
011110101110100
011101101110100
001110111110100
010101111110100
110111110001100
110111101001100
101111101001100
011111101001100
011110111001100
101101111001100
110101110101100
101110101101100
110101101101100
101101011101100
101100111101100
001110111101100
100101111101100
010101111101100
011111100011100
110111010011100
011110110011100
101101110011100
010111110011100
011101101011100
011100111011100
011010111011100
101001111011100
010101111011100
001101111011100
110101010111100
010011110111100
110101001111100
010101011111100
101000111111100
001010111111100
100001111111100
010001111111100
111011111000010
111111100100010
111101110100010
111111100010010
111101110010010
111011110010010
110111110010010
111010111010010
110110111010010
011101111010010
101011111010010
111111000110010
111110100110010
011111100110010
111011010110010
010111110110010
110110101110010
010101111110010
011011111001010
111101010101010
101111001101010
011101011101010
101011011101010
101111100011010
111101010011010
011011110011010
101011101011010
011101011011010
101011011011010
011010111011010
011001111011010
001011111011010
111101000111010
101111000111010
101110100111010
011011100111010
111001010111010
110101010111010
101011010111010
011011010111010
010011110111010
100111001111010
101010101111010
101010011111010
010101011111010
100011011111010
010001111111010
000011111111010
110111110000110
111011101000110
111011100100110
110111100100110
101111100100110
111011010100110
110101110100110
101101110100110
010111110100110
101111001100110
110110101100110
101011011100110
110111010010110
111010101010110
111010011010110
010110111010110
110111000110110
111010100110110
111010010110110
110101010110110
110011010110110
010111010110110
010110110110110
110110001110110
100111001110110
110010101110110
101010101110110
010110101110110
101010011110110
100011011110110
000111011110110
010100111110110
000110111110110
101111100001110
101111001001110
110110101001110
101011101001110
011011101001110
010110111001110
101110100101110
101101010101110
110100110101110
101110001101110
101101001101110
110100101101110
101010101101110
100110101101110
001110011101110
101001011101110
001101011101110
010100111101110
000110111101110
101101010011110
011010101011110
101001101011110
011100011011110
011010011011110
101001011011110
001101011011110
010010111011110
011010100111110
111000010111110
110100010111110
011010010111110
100101010111110
010010110111110
110100001111110
100101001111110
110000101111110
101000101111110
001010101111110
101000011111110
010100011111110
001010011111110
100001011111110
000101011111110
010000111111110
000010111111110
111011011100001
111100111100001
101110111100001
111001111100001
011101111100001
111110011010001
111100111010001
101110111010001
111110001110001
110111001110001
111100101110001
101110101110001
011101101110001
101010111110001
001110111110001
111110011001001
110110111001001
110011111001001
101110110101001
111110001101001
110111001101001
011111001101001
111100011101001
111010011101001
101110011101001
110011011101001
011011011101001
110100111101001
100110111101001
110001111101001
111110010011001
101110110011001
100111110011001
100011111011001
111110000111001
110111000111001
011111000111001
101110100111001
011011100111001
111010010111001
110011010111001
101010110111001
110101001111001
100111001111001
100011011111001
100010111111001
100001111111001
000011111111001
111011010100101
111011001100101
011111001100101
111001101100101
101011011100101
101001111100101
001101111100101
101101110010101
110111001010101
111010011010101
011110011010101
101001111010101
001101111010101
011111000110101
011011100110101
001111100110101
111010010110101
110011010110101
001110110110101
000111110110101
111010001110101
011110001110101
011101001110101
110011001110101
010111001110101
111000101110101
011001101110101
001101101110101
101010011110101
001110011110101
100011011110101
000111011110101
101000111110101
001100111110101
100001111110101
000101111110101
110110110001101
110011110001101
100111110001101
110111001001101
011111001001101
110011101001101
011110011001101
101100110101101
001110110101101
110001110101101
010011110101101
110001101101101
110111000011101
011111000011101
101101100011101
011011100011101
001111100011101
110110010011101
011110010011101
110011010011101
100111010011101
101100110011101
001110110011101
100101110011101
000111110011101
110101001011101
011101001011101
011001101011101
011010100111101
010011100111101
111000010111101
011010010111101
110001010111101
010011010111101
101000110111101
001010110111101
100001110111101
000011110111101
110001001111101
110000101111101
100001101111101
010001101111101
111011011000011
110110111000011
111001111000011
011101111000011
110011111000011
111100110100011
111001110100011
011101110100011
011101011100011
010101111100011
111100110010011
101101110010011
100111110010011
011101101010011
110110011010011
111000111010011
110100111010011
011100111010011
100110111010011
101001111010011
001101111010011
100011111010011
111100100110011
011101100110011
001111100110011
000111110110011
110100101110011
100110101110011
010101101110011
000111011110011
000110111110011
000101111110011
000011111110011
110110101001011
011011011001011
010110111001011
010011111001011
011011100101011
111100010101011
011011010101011
110100110101011
010011110101011
011101001101011
001111001101011
110100101101011
100110101101011
011100011101011
001110011101011
011001011101011
001011011101011
010100111101011
000110111101011
010001111101011
000011111101011
101101100011011
100111100011011
001111100011011
111100010011011
011101001011011
100111001011011
011001101011011
100011101011011
111100000111011
011101000111011
001111000111011
101100100111011
100110100111011
001110100111011
011001100111011
001011100111011
110100001111011
100110001111011
010101001111011
000111001111011
110000101111011
100010101111011
010001101111011
000011101111011
111011010000111
110110110000111
101101110000111
110011110000111
100111110000111
111011001000111
111001101000111
110011101000111
111010011000111
101011011000111
111001100100111
011011100100111
001111100100111
111001010100111
011011010100111
101100110100111
110001110100111
101001110100111
001101110100111
010011110100111
000111110100111
001111001100111
001110011100111
001101011100111
001011011100111
000111011100111
110110010010111
101101010010111
100111010010111
110110001010111
100111001010111
111000101010111
101001101010111
111000011010111
011100011010111
110010011010111
010110011010111
101001011010111
001101011010111
100011011010111
000111011010111
111000100110111
110110100001111
101101100001111
011011100001111
100111100001111
001111100001111
110100110001111
010110110001111
110110001001111
011011001001111
100111001001111
001111001001111
110010101001111
011001101001111
100011101001111
010011101001111
011100011001111
011010011001111
010110011001111
001110011001111
101100100101111
011010100101111
001110100101111
111000010101111
101100010101111
011010010101111
001110010101111
110000110101111
100100110101111
010010110101111
000110110101111
101101000011111
101001100011111
111000010011111
110100010011111
101100010011111
011100010011111
110100001011111
011100001011111
100101001011111
001101001011111
110000101011111
011000101011111
100001101011111
001001101011111
111000000111111
110000100111111
101000100111111
011000100111111

# HP2_15(C7,9)
490
111101111100000
111111110010000
111110111010000
111110101110000
111111110001000
111111101001000
111110111001000
111101111001000
111011111001000
111111001101000
111110011101000
111101011101000
111011011101000
101110111101000
111111010011000
101111110011000
011111110011000
011110111011000
011101111011000
111111000111000
111101010111000
111011010111000
101010111111000
111111101000100
111111100100100
111111001100100
111110101100100
111101101100100
110101111100100
101101111100100
011111100110100
110111001110100
011111001110100
011110101110100
011101101110100
010101111110100
110111110001100
110111101001100
101111101001100
011111101001100
110101111001100
101101111001100
101111001101100
101110101101100
110101011101100
101101011101100
110100111101100
101100111101100
001110111101100
110001111101100
011111100011100
110111010011100
101101110011100
100111110011100
010111110011100
011110101011100
011101101011100
011110011011100
010110111011100
001110111011100
101001111011100
010101111011100
001101111011100
110101010111100
110101001111100
010101011111100
101000111111100
001010111111100
100001111111100
010001111111100
111011111000010
111111100100010
111101110100010
111111100010010
111101110010010
111011110010010
110111110010010
111100111010010
111010111010010
110110111010010
011101111010010
111111000110010
111110100110010
011111100110010
111101010110010
111011010110010
111010101110010
110110101110010
010101111110010
101011111001010
011011111001010
101011011101010
101111100011010
101011110011010
011011110011010
011101011011010
101010111011010
011010111011010
101001111011010
011001111011010
100011111011010
101111000111010
101110100111010
011011100111010
001111100111010
111100010111010
101101010111010
011101010111010
101011010111010
011011010111010
010011110111010
101010101111010
101010011111010
010101011111010
100011011111010
010001111111010
000011111111010
110111110000110
111011101000110
111011100100110
110111100100110
101111100100110
111011010100110
111001110100110
110101110100110
101101110100110
111010101100110
110110101100110
101011011100110
110111010010110
010111110010110
010110111010110
110111000110110
010111100110110
111010010110110
110101010110110
110011010110110
010101110110110
010011110110110
000111110110110
111010001110110
110110001110110
100111001110110
111000101110110
011010101110110
010110101110110
101010011110110
100011011110110
000111011110110
010100111110110
000110111110110
101111100001110
110110101001110
110011101001110
101011101001110
011011101001110
010110111001110
101111000101110
101110100101110
101101010101110
101011001101110
100111001101110
001111001101110
110100101101110
101010101101110
100110101101110
001110011101110
101001011101110
001101011101110
010100111101110
000110111101110
101101010011110
011010101011110
011100011011110
011010011011110
101001011011110
001101011011110
010010111011110
011010100111110
111000010111110
110100010111110
011010010111110
100101010111110
010010110111110
110100001111110
100101001111110
110000101111110
101000101111110
001010101111110
101000011111110
010100011111110
001010011111110
100001011111110
000101011111110
010000111111110
000010111111110
111110011100001
111011011100001
111100111100001
101110111100001
111001111100001
011101111100001
111110011010001
101110111010001
111110001110001
110111001110001
011111001110001
111100101110001
101110101110001
011101101110001
101010111110001
110110111001001
110011111001001
111110010101001
101110110101001
110111001101001
011111001101001
110110011101001
011110011101001
011101011101001
110011011101001
011011011101001
110100111101001
100110111101001
110001111101001
111110010011001
101110110011001
100011111011001
111110000111001
110111000111001
011111000111001
101110100111001
011011100111001
001111100111001
111010010111001
110011010111001
101010110111001
010011110111001
110101001111001
100011011111001
100010111111001
100001111111001
000011111111001
111011010100101
111001110100101
111011001100101
111001101100101
101011011100101
001110111100101
101001111100101
001101111100101
101101110010101
100111110010101
110111001010101
011111001010101
011110011010101
001110111010101
101001111010101
001101111010101
011011100110101
001111100110101
111010010110101
110011010110101
010011110110101
000111110110101
111010001110101
110011001110101
011011001110101
001111001110101
111000101110101
001110101110101
011001101110101
001101101110101
101010011110101
100011011110101
000111011110101
101000111110101
001010111110101
000110111110101
100001111110101
000101111110101
110110110001101
110011110001101
110111001001101
011111001001101
011110011001101
110100110101101
101100110101101
001110110101101
110001110101101
110001101101101
110111000011101
011111000011101
101101100011101
011011100011101
100111100011101
001111100011101
110110010011101
011110010011101
110011010011101
101100110011101
100110110011101
001110110011101
100011110011101
010011110011101
110101001011101
011101001011101
101001101011101
011001101011101
011010100111101
111000010111101
011010010111101
110001010111101
101000110111101
010010110111101
001010110111101
100001110111101
010001110111101
110001001111101
110000101111101
100001101111101
010001101111101
111011011000011
111100111000011
110110111000011
111001111000011
011101111000011
110011111000011
111100110100011
011101110100011
010101111100011
101101110010011
100111110010011
111100101010011
011101101010011
111100011010011
111010011010011
110110011010011
101100111010011
100110111010011
101001111010011
001101111010011
100011111010011
111100100110011
011101100110011
000111110110011
100111001110011
110100101110011
100110101110011
010101101110011
000111011110011
000110111110011
000101111110011
000011111110011
110110101001011
110011101001011
011101011001011
011011011001011
010110111001011
010011111001011
011011100101011
001111100101011
111100010101011
011101010101011
011011010101011
010011110101011
100111001101011
001111001101011
110100101101011
100110101101011
001110011101011
010101011101011
001101011101011
001011011101011
010100111101011
000110111101011
010001111101011
000011111101011
101101100011011
100111100011011
111100010011011
011101001011011
101001101011011
011001101011011
100011101011011
111100000111011
011101000111011
100111000111011
101100100111011
100110100111011
011001100111011
001101100111011
000111100111011
110100001111011
100101001111011
010101001111011
100011001111011
110000101111011
100010101111011
010001101111011
000011101111011
111011010000111
110110110000111
111001110000111
101101110000111
110011110000111
100111110000111
111011001000111
111001101000111
101011011000111
011011100100111
001111100100111
011011010100111
111000110100111
110100110100111
101100110100111
011001110100111
001101110100111
010011110100111
000111110100111
001111001100111
001110011100111
001101011100111
001011011100111
000111011100111
111010010010111
110110010010111
101101010010111
100111010010111
111010001010111
110110001010111
100111001010111
111000101010111
011100011010111
101010011010111
011010011010111
010110011010111
101001011010111
001101011010111
100011011010111
000111011010111
111000100110111
110110100001111
101101100001111
110011100001111
011011100001111
100111100001111
001111100001111
010110110001111
110110001001111
110011001001111
011011001001111
100111001001111
001111001001111
110001101001111
101001101001111
011001101001111
011100011001111
011010011001111
010110011001111
001110011001111
110100100101111
101100100101111
011010100101111
001110100101111
111000010101111
110100010101111
101100010101111
011010010101111
001110010101111
010100110101111
010010110101111
000110110101111
101101000011111
111000010011111
110100010011111
101100010011111
011100010011111
110100001011111
011100001011111
101001001011111
100101001011111
001101001011111
110000101011111
101000101011111
011000101011111
111000000111111
110000100111111
101000100111111
011000100111111

# HP2_15(C7,10)
490
111101111100000
111111110010000
111110111010000
111110101110000
101110111110000
111111110001000
111111101001000
111110111001000
111101111001000
111011111001000
111111001101000
111101011101000
101110111101000
110101111101000
111111010011000
101111110011000
011111110011000
011101111011000
101011111011000
111111000111000
111011010111000
110111001111000
101011011111000
101010111111000
010101111111000
111111101000100
111111100100100
111111001100100
111110101100100
111101101100100
101101111100100
011110111010100
011111100110100
010111110110100
110111001110100
111010101110100
011110101110100
010110111110100
001110111110100
110111110001100
110111101001100
101111101001100
011111101001100
011110111001100
101101111001100
110101110101100
101110101101100
110101101101100
101100111101100
001110111101100
100101111101100
011111100011100
011110110011100
101101110011100
010111110011100
011101101011100
011100111011100
101001111011100
001101111011100
011011100111100
010101110111100
010011110111100
110101001111100
101010101111100
010101101111100
101000111111100
010100111111100
001010111111100
100001111111100
000101111111100
111011111000010
111111100100010
111101110100010
011101111100010
111111100010010
111101110010010
111011110010010
110111110010010
111010111010010
011101111010010
101011111010010
111111000110010
111110100110010
011111100110010
111011010110010
010111110110010
110110101110010
101011011110010
010110111110010
010101111110010
011011111001010
111101010101010
101111001101010
101101011101010
011101011101010
101111100011010
111101010011010
011011110011010
101011101011010
011101011011010
011001111011010
001011111011010
111101000111010
101111000111010
011011100111010
111001010111010
011011010111010
010011110111010
101011001111010
100111001111010
101001011111010
010101011111010
001011011111010
010001111111010
000011111111010
110111110000110
111011101000110
111011011000110
111011100100110
110111100100110
101111100100110
111011010100110
110101110100110
010111110100110
101111001100110
110110101100110
101101011100110
101011011100110
010110111100110
110111010010110
111010101010110
111010011010110
011010111010110
110111000110110
111010100110110
111010010110110
110011010110110
010111010110110
110110001110110
100111001110110
110010101110110
101010011110110
010110011110110
100011011110110
000111011110110
010010111110110
101111100001110
110110110001110
101111001001110
110110101001110
101011101001110
101101011001110
011010111001110
010110111001110
101110100101110
110101010101110
110100110101110
101110001101110
110100101101110
100110101101110
101100011101110
001110011101110
100101011101110
010100111101110
000110111101110
101101100011110
110101010011110
101101010011110
011010110011110
101010101011110
101001101011110
011100011011110
101001011011110
001101011011110
011000111011110
001010111011110
110101000111110
101010100111110
011010100111110
111000010111110
011010010111110
110001010111110
010101010111110
010010110111110
110100001111110
101010001111110
100101001111110
110000101111110
100010101111110
101000011111110
010100011111110
001010011111110
100001011111110
000101011111110
010000111111110
000010111111110
111100111100001
111001111100001
111110011010001
111100111010001
110110111010001
101110110110001
111110001110001
111100101110001
101110011110001
101100111110001
100110111110001
111110011001001
111011011001001
110110111001001
110011111001001
111011010101001
101110110101001
111110001101001
111011001101001
011111001101001
111100011101001
101110011101001
111001011101001
101011011101001
110100111101001
100110111101001
110001111101001
111110010011001
110111010011001
101110110011001
100111110011001
110111001011001
100011111011001
111110000111001
011111000111001
111010010111001
110011010111001
101010110111001
110110001111001
110011001111001
010111001111001
100011011111001
100010111111001
100001111111001
000011111111001
111011011000101
111011010100101
101101110100101
111011001100101
011111001100101
111001101100101
011101101100101
101011011100101
101001111100101
001101111100101
110111010010101
101101110010101
110111001010101
011101101010101
111010011010101
011110011010101
101001111010101
001101111010101
011111000110101
011101100110101
001111100110101
111010010110101
110011010110101
001110110110101
000111110110101
111010001110101
011110001110101
110011001110101
010111001110101
111000101110101
011100101110101
010101101110101
101010011110101
001110011110101
100011011110101
000111011110101
101000111110101
001100111110101
100001111110101
000101111110101
110111010001101
110011110001101
100111110001101
110111001001101
011111001001101
110011101001101
011011101001101
011110011001101
011011100101101
101100110101101
001110110101101
110001110101101
010011110101101
110001101101101
011111000011101
001111100011101
011110010011101
110101010011101
010111010011101
101100110011101
001110110011101
100101110011101
000111110011101
110101001011101
011101001011101
011001101011101
011011000111101
011001100111101
001011100111101
111000010111101
011010010111101
110001010111101
010011010111101
101000110111101
001010110111101
100001110111101
000011110111101
110001001111101
110000101111101
100001101111101
010001101111101
111001111000011
110011111000011
111100110100011
111001110100011
101101110100011
011101101100011
011100111100011
011001111100011
001101111100011
111100110010011
110110110010011
101101110010011
100111110010011
110110101010011
011101101010011
111000111010011
011100111010011
110010111010011
010110111010011
101001111010011
001101111010011
100011111010011
111100100110011
101110100110011
011101100110011
001111100110011
000111110110011
110100101110011
100110101110011
010101101110011
000111011110011
000110111110011
000101111110011
000011111110011
110110110001011
110110101001011
011011101001011
011011011001011
010110111001011
010011111001011
101110100101011
011011100101011
111100010101011
011011010101011
110100110101011
010011110101011
011101001101011
001111001101011
110100101101011
100110101101011
011100011101011
001110011101011
011001011101011
001011011101011
010100111101011
000110111101011
010001111101011
000011111101011
101110100011011
100111100011011
001111100011011
111100010011011
011101001011011
100111001011011
011001101011011
100011101011011
111100000111011
101110000111011
011101000111011
001111000111011
101010100111011
011001100111011
001011100111011
110100001111011
100110001111011
010101001111011
000111001111011
110000101111011
100010101111011
010001101111011
000011101111011
110011110000111
100111110000111
111001101000111
110011101000111
011011101000111
111001011000111
110011011000111
011011011000111
111001100100111
101101100100111
011011100100111
001111100100111
111001010100111
101101010100111
011011010100111
110001110100111
100101110100111
010011110100111
000111110100111
001111001100111
001110011100111
001101011100111
001011011100111
000111011100111
101101100010111
110110010010111
101101010010111
100111010010111
110110001010111
100111001010111
111000101010111
101001101010111
111000011010111
011100011010111
110010011010111
010110011010111
101001011010111
001101011010111
100011011010111
000111011010111
111000100110111
100111100001111
001111100001111
110110010001111
110010110001111
100110110001111
110110001001111
100111001001111
001111001001111
110010101001111
011010101001111
100011101001111
001011101001111
011100011001111
011010011001111
010110011001111
001110011001111
101100100101111
011010100101111
001110100101111
111000010101111
101100010101111
011010010101111
001110010101111
110000110101111
100100110101111
010010110101111
000110110101111
101100100011111
100101100011111
001101100011111
111000010011111
110100010011111
101100010011111
011100010011111
110100001011111
011100001011111
100101001011111
001101001011111
110000101011111
011000101011111
100001101011111
001001101011111
111000000111111
110000100111111
101000100111111
011000100111111

# HP2_15(C7,11)
490
111111110100000
111111101010000
111111010110000
111101111001000
111111100101000
111101110101000
111011110101000
011111110101000
110101111101000
101101111101000
011111110011000
011111101011000
101011111011000
011011111011000
111101010111000
111011010111000
011111010111000
010111110111000
010110111111000
101001111111000
010011111111000
111111110000100
111101111000100
111110110100100
110111110100100
101111110100100
111110101100100
111100111100100
011110111100100
110101111100100
101101111100100
111111100010100
111111010010100
111011110010100
011111110010100
111110101010100
111101101010100
101111101010100
111010101110100
110110101110100
110110011110100
010110111110100
101111101001100
011110111001100
011101111001100
101111100101100
110101101101100
101101101101100
110101011101100
010101111101100
001101111101100
011110110011100
011101110011100
011110101011100
011101101011100
101011101011100
001111101011100
011010111011100
010110111011100
011001111011100
010101110111100
001101110111100
101011001111100
110100101111100
101001101111100
110100011111100
110010011111100
010100111111100
010001111111100
001001111111100
111111101000010
111110101100010
111011110010010
111111001010010
111011101010010
110111101010010
101011111010010
011011111010010
111111000110010
110111010110010
010111110110010
111110001110010
101111001110010
111010101110010
110110101110010
101101011110010
100111011110010
010011111110010
111111100001010
111011110001010
111101101001010
101111101001010
011111101001010
111101011001010
111001111001010
101011111001010
011011111001010
111111000101010
111110100101010
110111100101010
101101011101010
101100111101010
111101010011010
111011010011010
101011011011010
011011011011010
101010111011010
111101000111010
111011000111010
110101010111010
101101010111010
110011010111010
101011001111010
011011001111010
101001011111010
100011011111010
010011011111010
101000111111010
100100111111010
110111100100110
110111010100110
010111110100110
101111001100110
101110101100110
100111011100110
011010111100110
001110111100110
110111100010110
110111010010110
111010110010110
110011110010110
010111110010110
011010111010110
011001111010110
111010100110110
110110100110110
110110010110110
010110110110110
010101110110110
101010101110110
011010101110110
100110101110110
100110011110110
010010111110110
000110111110110
010001111110110
001001111110110
101111001001110
101110101001110
110101011001110
011101011001110
001110111001110
101111000101110
101110100101110
110101100101110
100111100101110
110101010101110
110011010101110
101101001101110
101011001101110
101100101101110
100101011101110
001101011101110
100011011101110
010011011101110
001100111101110
111010010011110
011101010011110
101010110011110
101010101011110
100110101011110
011010011011110
100110011011110
011001011011110
001010111011110
000110111011110
111010000111110
110100100111110
010101100111110
110100010111110
110010010111110
010101010111110
001101010111110
001100110111110
101010001111110
011010001111110
011001001111110
101000101111110
100100101111110
100100011111110
100010011111110
010010011111110
010001011111110
001001011111110
001000111111110
000100111111110
111100111100001
011110111100001
111110010110001
101111010110001
111110001110001
101111001110001
110110011110001
101101011110001
100111011110001
101001111110001
111100111001001
011110111001001
111100110101001
111010110101001
011110110101001
110011110101001
101011110101001
001111110101001
110100111101001
010110111101001
110001111101001
010011111101001
101011110011001
001111110011001
011111001011001
010111101011001
100011111011001
011111000111001
010111100111001
111100010111001
111010010111001
011110010111001
101011010111001
001111010111001
101001110111001
001101110111001
000111110111001
011011001111001
110100101111001
010110101111001
010011101111001
110100011111001
110010011111001
010110011111001
100011011111001
100100111111001
000110111111001
100001111111001
000011111111001
111101011000101
111001111000101
111110010100101
101111010100101
111010110100101
110011110100101
101011110100101
001111110100101
111110001100101
101111001100101
111100011100101
110110011100101
011110011100101
101101011100101
100111011100101
111000111100101
110001111100101
101001111100101
111110010010101
111101010010101
101111010010101
111001110010101
101011110010101
001111110010101
111110001010101
111101001010101
101111001010101
111001101010101
110101101010101
100111101010101
110110011010101
001101110110101
111010001110101
101011001110101
111000101110101
101001101110101
110101101001101
100111101001101
011110011001101
101011100101101
001111100101101
110011010101101
110001101101101
110010011101101
110001011101101
100011011101101
010011011101101
101011100011101
001111100011101
111010010011101
011110010011101
101010110011101
001110110011101
011110001011101
011101001011101
001111001011101
110100101011101
100110101011101
010101101011101
100011101011101
000111101011101
110100011011101
110010011011101
100110011011101
010110011011101
111010000111101
101011000111101
101001100111101
001101100111101
110010001111101
011010001111101
011001001111101
100011001111101
001011001111101
110000101111101
100001101111101
010001101111101
111101011000011
111001111000011
111100101100011
011110101100011
101100111100011
011010111100011
001110111100011
010011111100011
111101010010011
111001110010011
111101001010011
011111001010011
111001101010011
110101101010011
100111101010011
010111101010011
101101011010011
100111011010011
101001111010011
100011111010011
011111000110011
010111100110011
000111110110011
111100001110011
011110001110011
011011001110011
001111001110011
111000101110011
110100101110011
010110101110011
010011101110011
101100011110011
001101011110011
000111011110011
101000111110011
100100111110011
000110111110011
001001111110011
000011111110011
111010110001011
110011110001011
011111001001011
111100101001011
011110101001011
110101101001011
100111101001011
010111101001011
111100011001011
111000111001011
101100111001011
011010111001011
001110111001011
110001111001011
100011111001011
010011111001011
011111000101011
111100100101011
111010100101011
011110100101011
110011100101011
010111100101011
101100110101011
011011001101011
111100010011011
100110101011011
100110011011011
100100111011011
100010111011011
000110111011011
111100000111011
011101000111011
110100100111011
010101100111011
101100010111011
101000110111011
100100110111011
001100110111011
111010110000111
110011110000111
110101011000111
011101011000111
100111011000111
011001111000111
111010100100111
110011100100111
011010110100111
001110110100111
010011110100111
000111110100111
001111001100111
011010011100111
001110011100111
001101011100111
010011011100111
000111011100111
011000111100111
010001111100111
001001111100111
110101100010111
100111100010111
110101010010111
011101010010111
100111010010111
111000110010111
110001110010111
011001110010111
100011110010111
000111110010111
011001101010111
111000100110111
001101010110111
001100110110111
001001110110111
000101110110111
011001001110111
011000101110111
010001101110111
001001101110111
110101100001111
100111100001111
111010010001111
110011010001111
101010110001111
001110110001111
110101001001111
011101001001111
100111001001111
001111001001111
110100011001111
011100011001111
011010011001111
100110011001111
001110011001111
110001011001111
100011011001111
010011011001111
111010000101111
110011000101111
001111000101111
101010100101111
001110100101111
110001100101111
100011100101111
000111100101111
011010001101111
011001001101111
010011001101111
001011001101111
011101000011111
110100100011111
100110100011111
010101100011111
111000010011111
110100010011111
011100010011111
100110010011111
101000110011111
001100110011111
100010110011111
000110110011111
111000000111111
011001000111111
001101000111111
110000100111111
101000100111111
001100100111111
010001100111111
000101100111111

# HP2_15(C7,12)
490
111111110100000
111111101010000
111111010110000
111101111001000
111111100101000
111101110101000
111011110101000
011111110101000
101101111101000
011111110011000
011111101011000
011110111011000
011011111011000
111011010111000
011111010111000
010111110111000
001111110111000
101001111111000
010011111111000
111111110000100
111101111000100
111110110100100
110111110100100
101111110100100
111110101100100
111110011100100
111100111100100
011110111100100
101101111100100
111111100010100
111111010010100
111011110010100
011111110010100
111110101010100
111101101010100
101111101010100
011110111010100
010111110110100
110110101110100
110110011110100
010110111110100
101111101001100
110101111001100
011101111001100
101111100101100
110101110101100
101111001101100
101101101101100
110100111101100
110001111101100
100101111101100
001101111101100
011101110011100
011101101011100
101011101011100
100111101011100
001111101011100
011110011011100
011100111011100
001110111011100
011001111011100
010101110111100
001101110111100
110100101111100
101001101111100
110100011111100
110010011111100
010100111111100
010001111111100
001001111111100
111111101000010
111110101100010
111011110010010
111111001010010
111011101010010
110111101010010
011011111010010
111111000110010
111101010110010
110111010110010
111110001110010
101111001110010
011111001110010
110110101110010
100111011110010
010011111110010
111111100001010
111011110001010
111101101001010
101111101001010
011111101001010
111101011001010
111100111001010
111001111001010
011011111001010
111111000101010
111110100101010
110111100101010
111101010101010
101111001101010
101101011101010
101100111101010
111011010011010
101011110011010
101011101011010
011011011011010
101001111011010
100011111011010
001011111011010
111011000111010
111100010111010
111001010111010
011101010111010
110011010111010
101011001111010
011011001111010
101001011111010
100011011111010
010011011111010
101000111111010
100100111111010
110111100100110
110111010100110
111010101100110
101110101100110
100111011100110
001110111100110
110111100010110
110111010010110
111010110010110
111001110010110
110011110010110
111010101010110
011010111010110
011001111010110
110110100110110
010111100110110
110110010110110
010111010110110
010011110110110
000111110110110
111010001110110
111000101110110
110010101110110
100110101110110
100110011110110
010010111110110
000110111110110
010001111110110
001001111110110
101110101001110
011101011001110
001110111001110
101110100101110
110101100101110
110011100101110
100111100101110
110101010101110
110011010101110
101110001101110
100111001101110
001111001101110
101100101101110
100101011101110
001101011101110
100011011101110
010011011101110
001100111101110
111010010011110
011101010011110
101010101011110
100110101011110
011010011011110
100110011011110
011001011011110
001010111011110
000110111011110
111010000111110
110100100111110
110100010111110
110010010111110
010101010111110
001101010111110
001100110111110
101010001111110
011010001111110
011001001111110
101000101111110
100100101111110
100100011111110
100010011111110
010010011111110
010001011111110
001001011111110
001000111111110
000100111111110
111110011100001
111100111100001
011110111100001
111110010110001
101111010110001
001111110110001
111110001110001
101111001110001
011111001110001
110110011110001
100111011110001
010110111110001
101001111110001
011110111001001
111100110101001
111010110101001
011110110101001
110011110101001
101011110101001
110100111101001
110001111101001
010011111101001
101011110011001
011111001011001
100111101011001
010111101011001
010110111011001
100011111011001
011111000111001
010111100111001
001111100111001
111100010111001
111010010111001
011110010111001
101011010111001
010110110111001
001110110111001
101001110111001
001011110111001
101011001111001
011011001111001
110100101111001
010011101111001
110100011111001
110010011111001
100011011111001
100100111111001
010100111111001
010010111111001
100001111111001
000011111111001
111110011000101
111101011000101
111001111000101
101111010100101
111010110100101
110011110100101
101011110100101
001111110100101
101111001100101
111010011100101
101110011100101
101101011100101
100111011100101
111000111100101
011010111100101
110001111100101
101001111100101
111110010010101
111101010010101
101111010010101
101011110010101
001111110010101
111110001010101
111101001010101
101111001010101
111001101010101
110101101010101
110110011010101
001101110110101
111010001110101
111000101110101
101001101110101
110101101001101
011110011001101
110101011001101
110011100101101
101011100101101
001111100101101
110011010101101
101011001101101
110001101101101
110010011101101
110001011101101
100011011101101
010011011101101
101011100011101
100111100011101
001111100011101
111010010011101
011110010011101
001110110011101
011110001011101
011101001011101
101011001011101
100111001011101
001111001011101
110100101011101
100101101011101
010101101011101
110100011011101
110010011011101
100110011011101
010110011011101
111010000111101
101001100111101
010101100111101
001101100111101
110010001111101
101010001111101
011010001111101
101001001111101
011001001111101
110000101111101
100001101111101
010001101111101
111101011000011
111100111000011
111001111000011
011111001100011
111100101100011
011110101100011
101101011100011
101100111100011
001110111100011
010011111100011
111101010010011
111101001010011
111001101010011
110101101010011
100111101010011
010111101010011
100111011010011
101001111010011
100011111010011
010111100110011
101101010110011
000111110110011
111100001110011
101101001110011
011101001110011
010111001110011
111000101110011
110100101110011
010110101110011
010011101110011
101001011110011
100101011110011
000111011110011
101000111110011
100100111110011
000110111110011
001001111110011
000011111110011
111100110001011
111010110001011
110011110001011
011111001001011
011110101001011
110101101001011
100111101001011
010111101001011
110101011001011
110100111001011
011100111001011
011010111001011
001110111001011
110001111001011
100011111001011
010011111001011
011111000101011
111100100101011
111010100101011
011110100101011
010111100101011
101100110101011
011011001101011
111100010011011
101010110011011
100110101011011
100110011011011
100100111011011
100010111011011
000110111011011
111100000111011
011101000111011
110100100111011
101100010111011
101000110111011
100100110111011
001100110111011
111010110000111
111001110000111
110011110000111
011101011000111
100111011000111
011010111000111
011001111000111
111010100100111
001110110100111
010011110100111
000111110100111
001111001100111
011010101100111
001110011100111
001101011100111
010011011100111
000111011100111
010010111100111
001010111100111
010001111100111
001001111100111
111001100010111
110101100010111
100111100010111
111001010010111
110101010010111
011101010010111
100111010010111
101010110010111
101001110010111
100011110010111
000111110010111
011001101010111
111000100110111
010101100110111
001101010110111
001100110110111
001001110110111
000101110110111
011001001110111
011000101110111
010001101110111
001001101110111
110101100001111
110011100001111
100111100001111
111010010001111
110101010001111
110011010001111
001110110001111
011101001001111
100111001001111
001111001001111
011100011001111
011010011001111
100110011001111
001110011001111
100101011001111
010101011001111
100011011001111
010011011001111
111010000101111
001111000101111
110010100101111
101010100101111
001110100101111
010101100101111
010011100101111
000111100101111
011010001101111
011001001101111
010011001101111
001011001101111
011101000011111
110100100011111
101010100011111
100110100011111
111000010011111
110100010011111
011100010011111
101010010011111
100110010011111
001100110011111
001010110011111
000110110011111
111000000111111
011001000111111
010101000111111
001101000111111
110000100111111
101000100111111
010100100111111
001100100111111

# HP2_15(C7,13)
490
111111110100000
111110111100000
111111101010000
111111010110000
011111110110000
111111001110000
111111100101000
111101110101000
111011110101000
101101111101000
101111101011000
011111101011000
011110111011000
011011111011000
011111100111000
111011010111000
011110110111000
011101110111000
011011110111000
110100111111000
101001111111000
010011111111000
111111110000100
111110111000100
111101111000100
110111110100100
101111110100100
111010111100100
110110111100100
101110111100100
101101111100100
111111100010100
111111010010100
011111110010100
111110101010100
111101101010100
011110111010100
010111110110100
110110101110100
110110011110100
010110111110100
110101111001100
011101111001100
110111100101100
101111100101100
110101110101100
101111001101100
101101101101100
110100111101100
100101111101100
001101111101100
101111100011100
011101110011100
101111001011100
101110101011100
101101101011100
011101101011100
011100111011100
001110111011100
011001111011100
010101110111100
001101110111100
111010001111100
110100101111100
101001101111100
110100011111100
110010011111100
010100111111100
010001111111100
001001111111100
111111101000010
111101111000010
111111001100010
111110101100010
111011101010010
110111101010010
011011111010010
111101010110010
110111010110010
111101001110010
111011001110010
110111001110010
110110101110010
100111011110010
101001111110010
010011111110010
111111100001010
111101110001010
111011110001010
101111101001010
011111101001010
110101111001010
101101111001010
011101111001010
011011111001010
111111000101010
111110100101010
111101010101010
101111001101010
101101011101010
101100111101010
111011010011010
101011110011010
101011101011010
011011011011010
101001111011010
001011111011010
111011000111010
111001010111010
011101010111010
110011010111010
101011001111010
011011001111010
101001011111010
100011011111010
010011011111010
101000111111010
100100111111010
111011110000110
110111010100110
111010101100110
101110101100110
100111011100110
001110111100110
010011111100110
111011100010110
110111100010110
111011010010110
110111010010110
101011110010110
011011110010110
111010101010110
011010111010110
011001111010110
110110100110110
010111100110110
110110010110110
010111010110110
010011110110110
111010001110110
110010101110110
100110101110110
100110011110110
010010111110110
000110111110110
010001111110110
001001111110110
110111100001110
101110101001110
011101011001110
100111011001110
001110111001110
110111000101110
110110100101110
101110100101110
010111100101110
110101010101110
110011010101110
101110001101110
100111001101110
101100101101110
100101011101110
001101011101110
100011011101110
010011011101110
001100111101110
111010010011110
011101010011110
001110110011110
101010101011110
100110101011110
011010011011110
100110011011110
011001011011110
001010111011110
000110111011110
111010000111110
011101000111110
110100100111110
110100010111110
110010010111110
010101010111110
001101010111110
001100110111110
101010001111110
011010001111110
011001001111110
101000101111110
100100101111110
100100011111110
100010011111110
010010011111110
010001011111110
001001011111110
001000111111110
000100111111110
111110011100001
111100111100001
011110111100001
111110010110001
101111010110001
001111110110001
111110001110001
101111001110001
011111001110001
110110011110001
100111011110001
110100111110001
010110111110001
011110111001001
111100110101001
111010110101001
011110110101001
110011110101001
101011110101001
010011111101001
101011110011001
011111001011001
100111101011001
010111101011001
011110011011001
110100111011001
010110111011001
011111000111001
010111100111001
001111100111001
111010010111001
011110010111001
101011010111001
110100110111001
010110110111001
001110110111001
101001110111001
001011110111001
111010001111001
101011001111001
011011001111001
010011101111001
110010011111001
100011011111001
110000111111001
010010111111001
100001111111001
000011111111001
111110011000101
111101011000101
111001111000101
101111010100101
111010110100101
110011110100101
101011110100101
001111110100101
101111001100101
111010011100101
101110011100101
101101011100101
100111011100101
111000111100101
011010111100101
101001111100101
010011111100101
111110010010101
111101010010101
101111010010101
101011110010101
001111110010101
111110001010101
111101001010101
101111001010101
111001101010101
110101101010101
110110011010101
011110011010101
001101110110101
000111110110101
101001101110101
110101101001101
110101011001101
100111011001101
110001111001101
110011100101101
101011100101101
001111100101101
110011010101101
110001110101101
111010001101101
101011001101101
001111001101101
110010011101101
100011011101101
010011011101101
110000111101101
100001111101101
010001111101101
101011100011101
100111100011101
001111100011101
111010010011101
111010001011101
011101001011101
101011001011101
100111001011101
001111001011101
110100101011101
100101101011101
010101101011101
110100011011101
011100011011101
110010011011101
011010011011101
100110011011101
001110011011101
011101000111101
101001100111101
010101100111101
001101100111101
111000001111101
101001001111101
011001001111101
110000101111101
100001101111101
010001101111101
111101011000011
111100111000011
111001111000011
011111001100011
111100101100011
011110101100011
101101011100011
101100111100011
001110111100011
101001111100011
111101010010011
111101001010011
111001101010011
110101101010011
100111101010011
010111101010011
100111011010011
010111100110011
111100010110011
101101010110011
101001110110011
111100001110011
101101001110011
011101001110011
010111001110011
110100101110011
010110101110011
101001101110011
010011101110011
100101011110011
000111011110011
100100111110011
000110111110011
100001111110011
000011111110011
111100110001011
111010110001011
110011110001011
011111001001011
011110101001011
110101101001011
100111101001011
010111101001011
110101011001011
100111011001011
110100111001011
011100111001011
011010111001011
001110111001011
110001111001011
010011111001011
011111000101011
111100100101011
111010100101011
011110100101011
010111100101011
111100010101011
101100110101011
011011001101011
001111001101011
101010110011011
001110110011011
100011110011011
100110101011011
100011101011011
100110011011011
100011011011011
100100111011011
000110111011011
100001111011011
000011111011011
110100100111011
111000010111011
110100010111011
011100010111011
101000110111011
100100110111011
001100110111011
111010110000111
111001110000111
110011110000111
011101011000111
011010111000111
011001111000111
010011111000111
111010100100111
001110110100111
111000101100111
011010101100111
010011101100111
001110011100111
001101011100111
000111011100111
001010111100111
001001111100111
000011111100111
111001100010111
110101100010111
100111100010111
111001010010111
110101010010111
011101010010111
100111010010111
101010110010111
001110110010111
101001110010111
100011110010111
111000101010111
011001101010111
011101000110111
010101100110111
000111100110111
001101010110111
000111010110111
001100110110111
000110110110111
001001110110111
000011110110111
111000001110111
011001001110111
110000101110111
101000101110111
010001101110111
001001101110111
110101100001111
110011100001111
100111100001111
111010010001111
110101010001111
110011010001111
100111010001111
011101001001111
011100011001111
011010011001111
001110011001111
010101011001111
010011011001111
000111011001111
111010000101111
011101000101111
110010100101111
101010100101111
001110100101111
010101100101111
010011100101111
000111100101111
011010001101111
001110001101111
011001001101111
001101001101111
010011001101111
000111001101111
110100100011111
101010100011111
100110100011111
001110100011111
111000010011111
110100010011111
011100010011111
101010010011111
100110010011111
001110010011111
111000000111111
011100000111111
110000100111111
101000100111111
010100100111111
001100100111111

# HP2_15(C7,14)
490
111111110100000
111110111100000
111111101010000
111111010110000
011111110110000
111111001110000
111111100101000
111101110101000
111011110101000
101101111101000
101111101011000
011111101011000
011110111011000
011011111011000
011111100111000
111011010111000
011101110111000
011011110111000
010011111111000
111111110000100
111110111000100
111101111000100
110111110100100
101111110100100
110110111100100
101110111100100
101101111100100
111111100010100
111111010010100
011111110010100
111110101010100
111101101010100
111110011010100
011110111010100
010111110110100
001111110110100
110110101110100
110110011110100
110100111110100
010110111110100
010011111110100
110101111001100
011101111001100
110111100101100
101111100101100
110101110101100
110011110101100
101111001101100
101101101101100
100111011101100
100101111101100
001101111101100
101111100011100
011101110011100
101110101011100
101101101011100
011101101011100
110100111011100
011100111011100
011001111011100
011101010111100
110100110111100
010101110111100
001101110111100
101001101111100
110010011111100
110000111111100
100100111111100
010001111111100
001001111111100
111111101000010
111101111000010
111111001100010
111110101100010
111011101010010
110111101010010
011011111010010
111101010110010
110111010110010
111011001110010
110111001110010
110110101110010
100111011110010
111111100001010
111101110001010
111011110001010
101111101001010
011111101001010
101101111001010
011101111001010
011011111001010
111111000101010
111110100101010
111101010101010
111100110101010
101111001101010
011111001101010
101101011101010
100111011101010
101100111101010
101001111101010
111011010011010
101011110011010
101011101011010
100111101011010
011011011011010
001110111011010
001011111011010
111011000111010
111001010111010
110011010111010
101001110111010
111010001111010
101011001111010
011011001111010
101001101111010
100011011111010
010011011111010
100100111111010
100001111111010
001001111111010
111011110000110
110111010100110
111010101100110
101110101100110
001110111100110
111011100010110
110111100010110
111011010010110
110111010010110
011011110010110
111010101010110
111001101010110
011010111010110
001110111010110
011001111010110
010011111010110
110110100110110
010111100110110
110110010110110
011101010110110
010111010110110
110010101110110
100110101110110
010011101110110
100110011110110
010011011110110
000110111110110
001001111110110
000011111110110
110111100001110
101110101001110
011101011001110
110111000101110
110110100101110
101110100101110
110101010101110
011101010101110
110011010101110
100111010101110
111010001101110
101110001101110
101100101101110
100110011101110
001101011101110
010011011101110
000111011101110
001100111101110
111010010011110
111010001011110
101010101011110
100110101011110
001110101011110
011010011011110
100110011011110
001110011011110
011001011011110
001100111011110
110100100111110
110100010111110
011100010111110
110010010111110
011001010111110
001100110111110
111000001111110
110010001111110
011001001111110
101000101111110
100100101111110
100100011111110
100010011111110
010010011111110
010001011111110
001001011111110
001000111111110
000100111111110
111110011100001
111100111100001
111010111100001
011110111100001
111110011010001
111110010110001
101111010110001
011110110110001
111110001110001
111101001110001
101111001110001
011111001110001
110110011110001
100111011110001
110100111110001
010110111110001
011110111001001
110101111001001
111010110101001
101011110101001
011111001101001
010011111101001
011110110011001
101011110011001
101111001011001
011111001011001
010111101011001
011110011011001
110100111011001
010110111011001
011111000111001
011110100111001
010111100111001
001111100111001
111010010111001
101011010111001
110100110111001
011100110111001
011010110111001
101001110111001
001011110111001
111010001111001
101011001111001
011011001111001
010011101111001
110010011111001
100011011111001
110000111111001
010010111111001
100001111111001
000011111111001
111101011000101
111010111000101
111001111000101
101111010100101
101011110100101
101111001100101
111010101100101
101110011100101
101101011100101
100111011100101
110010111100101
101010111100101
101001111100101
010011111100101
111101010010101
101111010010101
111101001010101
110101101010101
111100011010101
111010011010101
101110011010101
001111100110101
001111010110101
001110110110101
001011110110101
101001101110101
110011110001101
101111001001101
110101101001101
110101011001101
100111011001101
110001111001101
101011100101101
010111100101101
001111100101101
110010110101101
100011110101101
010011110101101
111010001101101
101011001101101
001111001101101
110010011101101
100011011101101
010011011101101
110000111101101
100001111101101
010001111101101
101111000011101
101011100011101
100111100011101
001111100011101
111010010011101
111010001011101
101110001011101
101101001011101
011101001011101
110100101011101
100101101011101
010101101011101
110100011011101
011100011011101
110010011011101
011010011011101
100110011011101
001110011011101
011101000111101
101001100111101
010101100111101
001101100111101
111000001111101
101001001111101
011001001111101
110000101111101
100001101111101
010001101111101
111101011000011
111100111000011
111001111000011
110101111000011
111100110100011
111101001100011
111100101100011
011110101100011
101101011100011
101100111100011
001110111100011
101001111100011
111101010010011
101011110010011
110101101010011
010111101010011
100111011010011
111101000110011
010111100110011
111100010110011
101101010110011
101001110110011
111001001110011
110101001110011
010111001110011
110100101110011
010110101110011
101001101110011
010011101110011
100101011110011
000111011110011
100100111110011
000110111110011
100001111110011
000011111110011
111010110001011
110101110001011
110011110001011
011110101001011
010111101001011
100111011001011
011100111001011
011010111001011
001110111001011
100101111001011
010101111001011
010011111001011
111010100101011
011110100101011
111000110101011
110100110101011
011100110101011
011110001101011
011101001101011
010111001101011
100111100011011
101010110011011
001110110011011
100011110011011
100111001011011
100101101011011
000111101011011
100110011011011
100011011011011
100100111011011
000110111011011
100001111011011
000011111011011
110100100111011
111000010111011
110100010111011
011100010111011
101000110111011
100100110111011
001100110111011
111010110000111
111001110000111
110011110000111
101011110000111
111001101000111
011101011000111
011010111000111
011001111000111
010011111000111
111010100100111
010111100100111
001110110100111
111000101100111
011010101100111
010011101100111
001110011100111
001101011100111
000111011100111
001010111100111
001001111100111
000011111100111
110101100010111
101011100010111
100111100010111
111001010010111
110101010010111
011101010010111
101011010010111
100111010010111
001110110010111
001011110010111
111001001010111
110001101010111
101001101010111
011101000110111
010101100110111
000111100110111
001101010110111
000111010110111
001100110110111
000110110110111
001001110110111
000011110110111
111000001110111
011001001110111
110000101110111
101000101110111
010001101110111
001001101110111
110101100001111
110011100001111
100111100001111
010111100001111
111010010001111
110101010001111
110011010001111
100111010001111
011101001001111
011100011001111
011010011001111
001110011001111
010101011001111
010011011001111
000111011001111
111010000101111
011101000101111
010111000101111
110010100101111
101010100101111
010110100101111
001110100101111
011010001101111
001110001101111
011001001101111
001101001101111
010011001101111
000111001101111
110100100011111
101010100011111
100110100011111
001110100011111
111000010011111
110100010011111
011100010011111
101010010011111
100110010011111
001110010011111
111000000111111
011100000111111
110000100111111
101000100111111
010100100111111
001100100111111

# HP2_15(C7,15)
490
111111110100000
111110111100000
111111101010000
111111010110000
011111110110000
111111001110000
110110111110000
111111100101000
111101110101000
111011110101000
101111101011000
011111101011000
011011111011000
011111100111000
111011010111000
011011110111000
111011001111000
010011111111000
111111110000100
111110111000100
111101111000100
110111110100100
101111110100100
101110111100100
101101111100100
111111100010100
111111010010100
011111110010100
111110101010100
111101101010100
111110011010100
110110111010100
011110111010100
011011111010100
110110110110100
011101110110100
010111110110100
001111110110100
110010111110100
100110111110100
010011111110100
011101111001100
110111100101100
101111100101100
110111010101100
110101110101100
011101110101100
110011110101100
101101101101100
100111011101100
100101111101100
001101111101100
010011111101100
101111100011100
101101101011100
011101101011100
111010011011100
110100111011100
011100111011100
011001111011100
011101100111100
110100110111100
011100110111100
011001110111100
101001101111100
110010011111100
110000111111100
100100111111100
010001111111100
001001111111100
111111101000010
111101111000010
111111001100010
111110101100010
101101111100010
111011101010010
110111101010010
110111010110010
110111001110010
110110101110010
100111011110010
111111100001010
111101110001010
111011110001010
101111101001010
011111101001010
011101111001010
011011111001010
111111000101010
111110100101010
111101010101010
110111010101010
111100110101010
101101110101010
111011001101010
101111001101010
011111001101010
101101101101010
100111011101010
100101111101010
001101111101010
111011010011010
111011001011010
101110101011010
101011101011010
100111101011010
011011011011010
100111011011010
001110111011010
001011111011010
111001010111010
110011010111010
110100110111010
101001110111010
111001001111010
110011001111010
101001101111010
100011011111010
010011011111010
100100111111010
100001111111010
001001111111010
111011110000110
011011111000110
101110101100110
001110111100110
111011100010110
110111100010110
111011010010110
110111010010110
111010101010110
101110101010110
111001101010110
011011101010110
011011011010110
001110111010110
001011111010110
110110100110110
110110010110110
011101010110110
010111010110110
001110110110110
110010101110110
100110101110110
101001101110110
010011101110110
100110011110110
010011011110110
000110111110110
001001111110110
000011111110110
110111100001110
110111010001110
011101011001110
110110100101110
101110100101110
110110010101110
011101010101110
010111010101110
111010001101110
101110001101110
011101001101110
101100101101110
100110011101110
001101011101110
010011011101110
000111011101110
001100111101110
101110100011110
111010010011110
111010001011110
101110001011110
101100101011110
011010011011110
100110011011110
001110011011110
011001011011110
001100111011110
110100100111110
110100010111110
011100010111110
110010010111110
011001010111110
001100110111110
111000001111110
110010001111110
011001001111110
101000101111110
100100101111110
100100011111110
100010011111110
010010011111110
010001011111110
001001011111110
001000111111110
000100111111110
111110011100001
111100111100001
111010111100001
011110111100001
111110011010001
011110111010001
111110010110001
111101010110001
101111010110001
011110110110001
111110001110001
111101001110001
101111001110001
011111001110001
110110011110001
100111011110001
110100111110001
010110111110001
111010110101001
101011110101001
101111001101001
011111001101001
101111001011001
011111001011001
011110101011001
010111101011001
111010011011001
100111011011001
110100111011001
011100111011001
011010111011001
001110111011001
011111000111001
011110100111001
010111100111001
001111100111001
111010010111001
101011010111001
011100110111001
011010110111001
101001110111001
001011110111001
111010001111001
101011001111001
011011001111001
010011101111001
110010011111001
100011011111001
110000111111001
010010111111001
100001111111001
000011111111001
111101011000101
111010111000101
111001111000101
110101111000101
101111010100101
101011110100101
101110011100101
101101011100101
100111011100101
110010111100101
101010111100101
101001111100101
111101010010101
101111010010101
111101001010101
110101101010101
111100011010101
101110011010101
010111100110101
001111100110101
001111010110101
001011110110101
110101110001101
110011110001101
111010011001101
100111011001101
110100111001101
100101111001101
010101111001101
010011111001101
101111000101101
101011100101101
010111100101101
001111100101101
110010110101101
100011110101101
111010001101101
101110001101101
101101001101101
011101001101101
100111001101101
010011101101101
110010011101101
100011011101101
110000111101101
010010111101101
100001111101101
000011111101101
101111000011101
101011100011101
100111100011101
001111100011101
101110001011101
101101001011101
011101001011101
110100101011101
100101101011101
010101101011101
111000011011101
110100011011101
011100011011101
101010011011101
100110011011101
001110011011101
011101000111101
101001100111101
010101100111101
001101100111101
111000001111101
101001001111101
011001001111101
110000101111101
100001101111101
010001101111101
111101011000011
111100111000011
111001111000011
110101111000011
111101010100011
111100110100011
111101001100011
111100101100011
111010101100011
011110101100011
101101011100011
101100111100011
001110111100011
101001111100011
110101101010011
010111101010011
111001010110011
110101010110011
011101010110011
110100110110011
001110110110011
101001110110011
111001001110011
110101001110011
010111001110011
110100101110011
010110101110011
010011101110011
100101011110011
000111011110011
100100111110011
000110111110011
100001111110011
000011111110011
111010110001011
110101110001011
110011110001011
101011110001011
011110101001011
010111101001011
011100111001011
011010111001011
001110111001011
100101111001011
010101111001011
010011111001011
111010100101011
011110100101011
111000110101011
011100110101011
011110001101011
010111001101011
101011100011011
100111100011011
101011010011011
100111010011011
110100110011011
001110110011011
101001110011011
001011110011011
100101101011011
000111101011011
100101011011011
000111011011011
100100111011011
000110111011011
100001111011011
000011111011011
111000010111011
011100010111011
110000110111011
101000110111011
010100110111011
001100110111011
111010110000111
111001110000111
110011110000111
101011110000111
111010101000111
111001101000111
011101011000111
011010111000111
011001111000111
010011111000111
111010001100111
011101001100111
110010101100111
101010101100111
101001101100111
010011101100111
001110011100111
001101011100111
000111011100111
001010111100111
001001111100111
000011111100111
110101100010111
101011100010111
100111100010111
010111100010111
111001010010111
110101010010111
011101010010111
101011010010111
100111010010111
001011110010111
111001001010111
110001101010111
011101000110111
010111000110111
010110100110111
001110100110111
101001100110111
010011100110111
001110010110111
001101010110111
000111010110111
001010110110111
001001110110111
000011110110111
111000001110111
101001001110111
011001001110111
110000101110111
100001101110111
010001101110111
110101100001111
110011100001111
100111100001111
010111100001111
111010010001111
110101010001111
110011010001111
100111010001111
011100011001111
011010011001111
001110011001111
010101011001111
010011011001111
000111011001111
111010000101111
010111000101111
110010100101111
101010100101111
010110100101111
001110100101111
011100001101111
011010001101111
001110001101111
010101001101111
010011001101111
000111001101111
110100100011111
101010100011111
100110100011111
001110100011111
111000010011111
110100010011111
011100010011111
101010010011111
100110010011111
001110010011111
111000000111111
011100000111111
110000100111111
101000100111111
010100100111111
001100100111111

# HP2_15(C7,16)
490
111111110100000
111110111100000
111111101010000
111110111010000
111111010110000
111111001110000
110110111110000
111111100101000
111011110101000
110111110101000
111111001101000
011111101011000
011011111011000
011111100111000
111011010111000
011011110111000
111011001111000
010011111111000
111111110000100
111101111000100
101111110100100
011111110100100
101110111100100
101101111100100
111111100010100
111111010010100
111110110010100
111101101010100
111011101010100
111100111010100
111010111010100
101110111010100
011011111010100
011111100110100
011111010110100
110110110110100
011110110110100
011011110110100
110010111110100
100110111110100
010011111110100
110111110001100
011101111001100
101111100101100
110110110101100
011101110101100
100111110101100
010111110101100
101101101101100
110010111101100
100101111101100
001101111101100
010011111101100
101111100011100
101101101011100
011101101011100
111010011011100
101110011011100
011100111011100
011001111011100
011101100111100
110100110111100
011100110111100
011001110111100
101001101111100
110010011111100
110000111111100
100100111111100
010001111111100
001001111111100
111111101000010
111101111000010
111101110100010
111110101100010
101101111100010
110111101010010
101111101010010
110111010110010
110111001110010
110110101110010
100111011110010
111111100001010
111011110001010
111111001001010
011111101001010
011101111001010
011011111001010
111110100101010
111101100101010
110111010101010
111001110101010
110101110101010
011101110101010
111110001101010
111101001101010
110111001101010
101101101101010
100111011101010
100101111101010
001101111101010
101111100011010
111011010011010
111011001011010
101111001011010
101101101011010
001111101011010
011011011011010
100111011011010
100101111011010
001011111011010
111001010111010
110011010111010
110100110111010
011100110111010
111001001111010
110011001111010
101001101111010
100011011111010
010011011111010
100100111111010
100001111111010
001001111111010
111011110000110
111011101000110
011011111000110
101110101100110
001110111100110
110111100010110
111011010010110
110111010010110
111011001010110
101110101010110
110011101010110
101011101010110
011011011010110
001110111010110
001011111010110
110110100110110
110110010110110
010111010110110
001110110110110
001011110110110
111001001110110
110010101110110
100110101110110
101001101110110
100110011110110
010011011110110
000110111110110
001001111110110
000011111110110
110111100001110
110111010001110
011101011001110
110110100101110
101110100101110
110110010101110
011101010101110
010111010101110
101110001101110
011101001101110
010111001101110
101100101101110
100110011101110
001101011101110
010011011101110
000111011101110
001100111101110
101110100011110
111010010011110
111010001011110
101110001011110
101100101011110
011010011011110
100110011011110
001110011011110
011001011011110
001100111011110
110100100111110
110100010111110
011100010111110
110010010111110
011001010111110
001100110111110
111000001111110
110010001111110
011001001111110
101000101111110
100100101111110
100100011111110
100010011111110
010010011111110
010001011111110
001001011111110
001000111111110
000100111111110
111110011100001
111100111100001
111010111100001
011110111100001
111110011010001
011110111010001
111110010110001
111101010110001
101111010110001
011110110110001
111110001110001
111101001110001
101111001110001
011111001110001
110110011110001
100111011110001
110100111110001
010110111110001
111010110101001
101011110101001
101111001101001
011111001101001
100111011101001
110010111101001
101111001011001
011111001011001
011110101011001
010111101011001
111010011011001
101110011011001
100111011011001
011100111011001
011010111011001
100101111011001
011111000111001
011110100111001
010111100111001
001111100111001
111010010111001
101011010111001
011010110111001
001011110111001
111010001111001
101011001111001
011011001111001
010011101111001
110010011111001
100011011111001
110000111111001
010010111111001
100001111111001
000011111111001
111101011000101
111010111000101
111001111000101
110101111000101
101111010100101
101011110100101
101110011100101
101101011100101
101010111100101
101001111100101
111101010010101
101111010010101
111101001010101
110101101010101
111100011010101
110100111010101
010111100110101
001111100110101
011101010110101
001111010110101
111001001110101
010011101110101
110101110001101
110011110001101
111010011001101
101110011001101
110010111001101
100101111001101
010101111001101
010011111001101
101111000101101
101011100101101
010111100101101
001111100101101
100111010101101
100011110101101
101110001101101
101101001101101
011101001101101
010111001101101
110010101101101
010011101101101
100110011101101
100101011101101
000111011101101
100010111101101
100001111101101
000011111101101
101111000011101
101011100011101
100111100011101
001111100011101
101110010011101
110100110011101
101101001011101
011101001011101
100101101011101
010101101011101
111000011011101
101100011011101
011100011011101
110000111011101
100100111011101
010100111011101
011101000111101
101001100111101
010101100111101
001101100111101
111000001111101
101001001111101
011001001111101
110000101111101
100001101111101
010001101111101
111101011000011
111100111000011
111001111000011
110101111000011
111101010100011
111100110100011
111101001100011
111100101100011
111010101100011
011110101100011
101101011100011
101100111100011
001110111100011
101001111100011
110101101010011
010111101010011
001110111010011
100101111010011
111001010110011
110101010110011
110100110110011
011100110110011
001110110110011
001011110110011
110101001110011
010111001110011
110100101110011
010110101110011
100101011110011
000111011110011
100100111110011
000110111110011
100001111110011
000011111110011
111010110001011
110101110001011
110011110001011
101011110001011
011110101001011
010111101001011
011100111001011
011010111001011
010101111001011
010011111001011
111010100101011
011110100101011
111000110101011
101001110101011
111010001101011
011110001101011
101011100011011
100111100011011
101011010011011
100111010011011
110100110011011
011100110011011
100101110011011
001011110011011
001110101011011
000111101011011
001110011011011
000111011011011
001100111011011
001010111011011
000101111011011
000011111011011
011100100111011
101001100111011
111000010111011
101001010111011
110000110111011
011000110111011
100001110111011
001001110111011
111010110000111
111001110000111
110011110000111
101011110000111
111010101000111
111001101000111
011101011000111
011010111000111
011001111000111
010011111000111
011101010100111
001011110100111
111001001100111
011101001100111
010111001100111
110010101100111
101010101100111
101001101100111
001110011100111
001101011100111
000111011100111
001010111100111
001001111100111
000011111100111
110101100010111
101011100010111
100111100010111
010111100010111
111001010010111
110101010010111
101011010010111
100111010010111
110001101010111
010011101010111
111001000110111
010111000110111
010110100110111
001110100110111
101001100110111
001011100110111
011100010110111
001110010110111
011001010110111
010101010110111
001011010110111
000111010110111
110001001110111
010011001110111
110000101110111
010010101110111
100001101110111
000011101110111
110101100001111
110011100001111
100111100001111
010111100001111
111010010001111
110101010001111
110011010001111
100111010001111
111010001001111
010111001001111
011100011001111
011010011001111
001110011001111
010101011001111
010011011001111
000111011001111
110010100101111
101010100101111
010110100101111
001110100101111
111000001101111
011100001101111
110010001101111
101010001101111
010110001101111
001110001101111
110100100011111
101010100011111
100110100011111
001110100011111
111000010011111
110100010011111
011100010011111
101010010011111
100110010011111
001110010011111
111000000111111
011100000111111
110000100111111
101000100111111
010100100111111
001100100111111

# HP2_15(C7,17)
490
111111110100000
111111101010000
111111010110000
111101111001000
111111100101000
111101110101000
111011110101000
011111110101000
011111110011000
011111101011000
011110111011000
011101111011000
011111010111000
101011110111000
010111110111000
001111110111000
101001111111000
111111110000100
111101111000100
111110110100100
110111110100100
101111110100100
111110101100100
111110011100100
101111011100100
111100111100100
011110111100100
111111100010100
111111010010100
111011110010100
011111110010100
111110101010100
111101101010100
101111101010100
011110111010100
011101111010100
110111010110100
010111110110100
110110011110100
010110111110100
101111101001100
110101111001100
101101111001100
101111100101100
110101110101100
101101110101100
101111001101100
101110101101100
101101011101100
110100111101100
101100111101100
110001111101100
101001111101100
110101101011100
101011101011100
100111101011100
001111101011100
011110011011100
011101011011100
001110111011100
010101111011100
001101111011100
010101110111100
001101110111100
110100101111100
110100011111100
110010011111100
010100111111100
010001111111100
001001111111100
111111101000010
111110101100010
111011110010010
111111001010010
111011101010010
110111101010010
111111000110010
111101010110010
111011010110010
111110001110010
101111001110010
011111001110010
010111101110010
010011111110010
111111100001010
111011110001010
111101101001010
101111101001010
011111101001010
111101011001010
111100111001010
011110111001010
111001111001010
111111000101010
111110100101010
110111100101010
111101010101010
111011010101010
101111001101010
101110101101010
101101011101010
101100111101010
101011110011010
011011110011010
101011101011010
011011101011010
011010111011010
101001111011010
011001111011010
100011111011010
010011111011010
111100010111010
111010010111010
011101010111010
101011010111010
011011010111010
101011001111010
011011001111010
101001011111010
100011011111010
010011011111010
101000111111010
100100111111010
110111100100110
111010101100110
110110101100110
100111011100110
110111100010110
111101010010110
111010110010110
111001110010110
110011110010110
111010101010110
110110101010110
011010111010110
011001111010110
110111000110110
010111100110110
110101010110110
110011010110110
100111010110110
010011110110110
000111110110110
111010001110110
110110001110110
111000101110110
110100101110110
010110101110110
100110011110110
010010111110110
000110111110110
010001111110110
001001111110110
001110111001110
111010100101110
110101100101110
110011100101110
100111100101110
110101010101110
110011010101110
100111001101110
001111001101110
101010101101110
100110101101110
001110101101110
100101011101110
001101011101110
100011011101110
010011011101110
001100111101110
011101010011110
101010101011110
100110101011110
011010011011110
100110011011110
011001011011110
001010111011110
000110111011110
111010000111110
110100010111110
110010010111110
010101010111110
001101010111110
001100110111110
101010001111110
011010001111110
011001001111110
101000101111110
100100101111110
100100011111110
100010011111110
010010011111110
010001011111110
001001011111110
001000111111110
000100111111110
111110011100001
101111011100001
111100111100001
011110111100001
111110010110001
101111010110001
101011110110001
001111110110001
111110001110001
101111001110001
011111001110001
010111101110001
110110011110001
010110111110001
101001111110001
010011111110001
111100110101001
111010110101001
011110110101001
110011110101001
110100111101001
110001111101001
011111001011001
110101101011001
100111101011001
010111101011001
010110111011001
100011111011001
010011111011001
011111000111001
101011100111001
010111100111001
001111100111001
111100010111001
111010010111001
011110010111001
101010110111001
010110110111001
001110110111001
100011110111001
010011110111001
101011001111001
011011001111001
110100101111001
101001101111001
110100011111001
110010011111001
100011011111001
010011011111001
100100111111001
010100111111001
100001111111001
010001111111001
111110011000101
111101011000101
101111011000101
111001111000101
111010110100101
110011110100101
101011110100101
001111110100101
111010011100101
101011011100101
001111011100101
111000111100101
011010111100101
001110111100101
110001111100101
101001111100101
111110010010101
101111010010101
101011110010101
001111110010101
111110001010101
111101001010101
101111001010101
111001101010101
110110011010101
001101110110101
111010001110101
111000101110101
011110011001101
110101011001101
011101011001101
111010100101101
110011100101101
101011100101101
001111100101101
110011010101101
101011001101101
110001101101101
101001101101101
110010011101101
110001011101101
100011011101101
010011011101101
110101100011101
101011100011101
100111100011101
001111100011101
011110010011101
001110110011101
011110001011101
110101001011101
011101001011101
101011001011101
100111001011101
001111001011101
110001101011101
101001101011101
110100011011101
110010011011101
100110011011101
010110011011101
111010000111101
110100100111101
010101100111101
001101100111101
110010001111101
101010001111101
011010001111101
011001001111101
110000101111101
101000101111101
010001101111101
001001101111101
111101011000011
111100111000011
011110111000011
111001111000011
011111001100011
111100101100011
011110101100011
010111101100011
101101011100011
100111011100011
101100111100011
010011111100011
111101001010011
111001101010011
110101101010011
100111101010011
101001111010011
100011111010011
101101010110011
100111010110011
000111110110011
111100001110011
101101001110011
011101001110011
100111001110011
111000101110011
110100101110011
010101101110011
000111101110011
100110011110011
101001011110011
100011011110011
101000111110011
100100111110011
000110111110011
001001111110011
000011111110011
111100110001011
111010110001011
011110110001011
110011110001011
011111001001011
110101101001011
100111101001011
010111101001011
011110011001011
110101011001011
011101011001011
110100111001011
010110111001011
110001111001011
100011111001011
010011111001011
011111000101011
111100100101011
011110100101011
010111100101011
101100110101011
011011001101011
111100010011011
111010010011011
101010110011011
100110101011011
100110011011011
100100111011011
100010111011011
000110111011011
111100000111011
011101000111011
101100010111011
101000110111011
100100110111011
001100110111011
111101010000111
111010110000111
111001110000111
110011110000111
100111011000111
011010111000111
001110111000111
011001111000111
010011110100111
000111110100111
001111001100111
011010101100111
001110101100111
001101011100111
010011011100111
000111011100111
001100111100111
010010111100111
000110111100111
010001111100111
001001111100111
111101000010111
111001100010111
110101100010111
100111100010111
111100010010111
111010010010111
101101010010111
100111010010111
101010110010111
101001110010111
100011110010111
000111110010111
011001101010111
111000100110111
110100100110111
010101100110111
001101010110111
001100110110111
001001110110111
000101110110111
011001001110111
011000101110111
010001101110111
001001101110111
111010100001111
110101100001111
110011100001111
100111100001111
110101010001111
011101010001111
110011010001111
001110110001111
100111001001111
001111001001111
011010011001111
100110011001111
001110011001111
011001011001111
100101011001111
001101011001111
100011011001111
010011011001111
001111000101111
111000100101111
110100100101111
011010100101111
001110100101111
010101100101111
010011100101111
000111100101111
011010001101111
011001001101111
010011001101111
001011001101111
111010000011111
011101000011111
101010100011111
100110100011111
110100010011111
011100010011111
110010010011111
011010010011111
100110010011111
001100110011111
001010110011111
000110110011111
111000000111111
110100000111111
011001000111111
010101000111111
001101000111111
101000100111111
100100100111111
001100100111111

# HP2_15(C7,18)
490
111111110100000
111110111100000
111111101010000
111111010110000
011111110110000
111111001110000
111111100101000
111101110101000
111011110101000
101111101011000
011111101011000
011110111011000
011101111011000
011111100111000
011110110111000
011101110111000
101011110111000
011011110111000
110100111111000
101001111111000
111111110000100
111110111000100
111101111000100
110111110100100
101111110100100
101111011100100
111010111100100
110110111100100
101110111100100
111111100010100
111111010010100
011111110010100
111110101010100
111101101010100
011110111010100
011101111010100
110111010110100
010111110110100
110110011110100
010110111110100
110101111001100
101101111001100
110111100101100
101111100101100
110101110101100
101101110101100
101111001101100
101110101101100
101101011101100
110100111101100
101100111101100
101001111101100
101111100011100
101111001011100
101110101011100
110101101011100
101101101011100
011101011011100
001110111011100
010101111011100
001101111011100
010101110111100
001101110111100
111010001111100
110100101111100
110100011111100
110010011111100
010100111111100
010001111111100
001001111111100
111111101000010
111101111000010
111111001100010
111110101100010
111011101010010
110111101010010
111101010110010
111011010110010
111101001110010
111011001110010
110111001110010
010111101110010
101001111110010
010011111110010
111111100001010
111101110001010
111011110001010
101111101001010
011111101001010
011110111001010
110101111001010
101101111001010
011101111001010
111111000101010
111110100101010
111101010101010
111011010101010
101111001101010
101110101101010
101101011101010
101100111101010
101011110011010
011011110011010
101011101011010
011011101011010
011010111011010
101001111011010
011001111011010
010011111011010
111010010111010
011101010111010
101011010111010
011011010111010
101011001111010
011011001111010
101001011111010
100011011111010
010011011111010
101000111111010
100100111111010
111011110000110
111010101100110
110110101100110
100111011100110
010011111100110
111011100010110
110111100010110
111101010010110
111011010010110
101011110010110
011011110010110
111010101010110
110110101010110
011010111010110
011001111010110
110111000110110
010111100110110
110101010110110
110011010110110
100111010110110
010011110110110
111010001110110
110110001110110
110100101110110
010110101110110
100110011110110
010010111110110
000110111110110
010001111110110
001001111110110
110111100001110
100111011001110
001110111001110
110111000101110
111010100101110
110110100101110
010111100101110
110101010101110
110011010101110
100111001101110
101010101101110
100110101101110
001110101101110
100101011101110
001101011101110
100011011101110
010011011101110
001100111101110
011101010011110
001110110011110
101010101011110
100110101011110
011010011011110
100110011011110
011001011011110
001010111011110
000110111011110
111010000111110
011101000111110
110100010111110
110010010111110
010101010111110
001101010111110
001100110111110
101010001111110
011010001111110
011001001111110
101000101111110
100100101111110
100100011111110
100010011111110
010010011111110
010001011111110
001001011111110
001000111111110
000100111111110
111110011100001
101111011100001
111100111100001
011110111100001
111110010110001
101111010110001
101011110110001
001111110110001
111110001110001
101111001110001
011111001110001
010111101110001
110110011110001
110100111110001
010110111110001
010011111110001
111100110101001
111010110101001
011110110101001
110011110101001
011111001011001
110101101011001
100111101011001
010111101011001
011110011011001
110100111011001
010110111011001
010011111011001
011111000111001
101011100111001
010111100111001
001111100111001
111010010111001
011110010111001
110100110111001
101010110111001
010110110111001
001110110111001
100011110111001
010011110111001
111010001111001
101011001111001
011011001111001
101001101111001
110010011111001
100011011111001
010011011111001
110000111111001
100001111111001
010001111111001
111110011000101
111101011000101
101111011000101
111001111000101
111010110100101
110011110100101
101011110100101
001111110100101
111010011100101
101011011100101
001111011100101
111000111100101
011010111100101
001110111100101
101001111100101
010011111100101
111110010010101
101111010010101
101011110010101
001111110010101
111110001010101
111101001010101
101111001010101
111001101010101
110110011010101
011110011010101
001101110110101
000111110110101
110101011001101
011101011001101
100111011001101
110001111001101
111010100101101
110011100101101
101011100101101
001111100101101
110011010101101
110001110101101
111010001101101
101011001101101
001111001101101
101001101101101
110010011101101
100011011101101
010011011101101
110000111101101
100001111101101
010001111101101
110101100011101
101011100011101
100111100011101
001111100011101
111010001011101
110101001011101
011101001011101
101011001011101
100111001011101
001111001011101
110001101011101
101001101011101
110100011011101
011100011011101
110010011011101
011010011011101
100110011011101
001110011011101
011101000111101
110100100111101
010101100111101
001101100111101
111000001111101
011001001111101
110000101111101
101000101111101
010001101111101
001001101111101
111101011000011
111100111000011
011110111000011
111001111000011
011111001100011
111100101100011
011110101100011
010111101100011
101101011100011
100111011100011
101100111100011
101001111100011
111101001010011
111001101010011
110101101010011
100111101010011
111100010110011
101101010110011
100111010110011
101001110110011
111100001110011
101101001110011
011101001110011
100111001110011
110100101110011
101001101110011
010101101110011
000111101110011
100110011110011
100011011110011
100100111110011
000110111110011
100001111110011
000011111110011
111100110001011
111010110001011
011110110001011
110011110001011
011111001001011
110101101001011
100111101001011
010111101001011
011110011001011
110101011001011
011101011001011
100111011001011
110100111001011
010110111001011
110001111001011
010011111001011
011111000101011
111100100101011
011110100101011
010111100101011
111100010101011
101100110101011
011011001101011
001111001101011
111010010011011
101010110011011
001110110011011
100011110011011
100110101011011
100011101011011
100110011011011
100011011011011
100100111011011
000110111011011
100001111011011
000011111011011
111000010111011
110100010111011
011100010111011
101000110111011
100100110111011
001100110111011
111101010000111
111010110000111
111001110000111
110011110000111
011010111000111
001110111000111
011001111000111
010011111000111
111000101100111
011010101100111
001110101100111
010011101100111
001101011100111
000111011100111
001100111100111
000110111100111
001001111100111
000011111100111
111101000010111
111001100010111
110101100010111
100111100010111
111100010010111
111010010010111
101101010010111
100111010010111
101010110010111
001110110010111
101001110010111
100011110010111
111000101010111
011001101010111
011101000110111
110100100110111
010101100110111
000111100110111
001101010110111
000111010110111
001100110110111
000110110110111
001001110110111
000011110110111
111000001110111
011001001110111
110000101110111
101000101110111
010001101110111
001001101110111
111010100001111
110101100001111
110011100001111
100111100001111
110101010001111
011101010001111
110011010001111
100111010001111
011010011001111
001110011001111
011001011001111
001101011001111
010011011001111
000111011001111
011101000101111
111000100101111
110100100101111
011010100101111
001110100101111
010101100101111
010011100101111
000111100101111
011010001101111
001110001101111
011001001101111
001101001101111
010011001101111
000111001101111
111010000011111
101010100011111
100110100011111
001110100011111
110100010011111
011100010011111
110010010011111
011010010011111
100110010011111
001110010011111
111000000111111
110100000111111
011100000111111
101000100111111
100100100111111
001100100111111

# HP2_15(C7,19)
490
111111110100000
111110111100000
111111101010000
111111010110000
011111110110000
111111001110000
111111100101000
111101110101000
111011110101000
101111101011000
011111101011000
011110111011000
011101111011000
011111100111000
011101110111000
101011110111000
011011110111000
111111110000100
111110111000100
111101111000100
110111110100100
101111110100100
101111011100100
110110111100100
101110111100100
111111100010100
111111010010100
011111110010100
111110101010100
111101101010100
111110011010100
011110111010100
011101111010100
110111010110100
010111110110100
001111110110100
110110011110100
110100111110100
010110111110100
010011111110100
110101111001100
101101111001100
110111100101100
101111100101100
110101110101100
101101110101100
110011110101100
101111001101100
101110101101100
101101011101100
100111011101100
101100111101100
101001111101100
101111100011100
101110101011100
110101101011100
101101101011100
011101011011100
110100111011100
010101111011100
001101111011100
011101010111100
110100110111100
010101110111100
001101110111100
110010011111100
110000111111100
100100111111100
010001111111100
001001111111100
111111101000010
111101111000010
111111001100010
111110101100010
111011101010010
110111101010010
111101010110010
111011010110010
111011001110010
110111001110010
010111101110010
111111100001010
111101110001010
111011110001010
101111101001010
011111101001010
011110111001010
101101111001010
011101111001010
111111000101010
111110100101010
111101010101010
111011010101010
111100110101010
101111001101010
011111001101010
101110101101010
101101011101010
100111011101010
101100111101010
101001111101010
101011110011010
011011110011010
101011101011010
011011101011010
100111101011010
011010111011010
001110111011010
011001111011010
010011111011010
111010010111010
101011010111010
011011010111010
101001110111010
111010001111010
101011001111010
011011001111010
101001101111010
100011011111010
010011011111010
100100111111010
100001111111010
001001111111010
111011110000110
111010101100110
110110101100110
111011100010110
110111100010110
111101010010110
111011010010110
011011110010110
111010101010110
110110101010110
111001101010110
011010111010110
001110111010110
011001111010110
010011111010110
110111000110110
010111100110110
110101010110110
011101010110110
110011010110110
100111010110110
110110001110110
110100101110110
010110101110110
010011101110110
100110011110110
010011011110110
000110111110110
001001111110110
000011111110110
110111100001110
110111000101110
111010100101110
110110100101110
110101010101110
011101010101110
110011010101110
100111010101110
111010001101110
101010101101110
100110101101110
001110101101110
100110011101110
001101011101110
010011011101110
000111011101110
001100111101110
111010001011110
101010101011110
100110101011110
001110101011110
011010011011110
100110011011110
001110011011110
011001011011110
001100111011110
110100010111110
011100010111110
110010010111110
011001010111110
001100110111110
111000001111110
110010001111110
011001001111110
101000101111110
100100101111110
100100011111110
100010011111110
010010011111110
010001011111110
001001011111110
001000111111110
000100111111110
111110011100001
101111011100001
111100111100001
111010111100001
011110111100001
111110011010001
111110010110001
101111010110001
011110110110001
101011110110001
111110001110001
111101001110001
101111001110001
011111001110001
010111101110001
110110011110001
110100111110001
010110111110001
010011111110001
110101111001001
111010110101001
011111001101001
011110110011001
101111001011001
011111001011001
110101101011001
010111101011001
011110011011001
110100111011001
010110111011001
010011111011001
011111000111001
011110100111001
101011100111001
010111100111001
001111100111001
111010010111001
110100110111001
011100110111001
101010110111001
011010110111001
100011110111001
010011110111001
111010001111001
101011001111001
011011001111001
101001101111001
110010011111001
100011011111001
010011011111001
110000111111001
100001111111001
010001111111001
111101011000101
101111011000101
111010111000101
111001111000101
101011110100101
111010101100101
101011011100101
001111011100101
110010111100101
101010111100101
001110111100101
101001111100101
010011111100101
101111010010101
111101001010101
111100011010101
111010011010101
101110011010101
001111100110101
001111010110101
001110110110101
001011110110101
110011110001101
101111001001101
110101011001101
011101011001101
100111011001101
110001111001101
111010100101101
101011100101101
010111100101101
001111100101101
110010110101101
100011110101101
010011110101101
111010001101101
101011001101101
001111001101101
101001101101101
110010011101101
100011011101101
010011011101101
110000111101101
100001111101101
010001111101101
101111000011101
110101100011101
101011100011101
100111100011101
001111100011101
111010001011101
101110001011101
110101001011101
101101001011101
011101001011101
110001101011101
101001101011101
110100011011101
011100011011101
110010011011101
011010011011101
100110011011101
001110011011101
011101000111101
110100100111101
010101100111101
001101100111101
111000001111101
011001001111101
110000101111101
101000101111101
010001101111101
001001101111101
111101011000011
111100111000011
011110111000011
111001111000011
110101111000011
111100110100011
111101001100011
111100101100011
011110101100011
010111101100011
101101011100011
100111011100011
101100111100011
101001111100011
101011110010011
110101101010011
111101000110011
111100010110011
101101010110011
100111010110011
101001110110011
111001001110011
110101001110011
100111001110011
110100101110011
101001101110011
010101101110011
000111101110011
100110011110011
100011011110011
100100111110011
000110111110011
100001111110011
000011111110011
111010110001011
011110110001011
110101110001011
110011110001011
010111101001011
011110011001011
011101011001011
100111011001011
010110111001011
100101111001011
010101111001011
010011111001011
011110100101011
111000110101011
110100110101011
011100110101011
011110001101011
011101001101011
010111001101011
100111100011011
111010010011011
101010110011011
001110110011011
100011110011011
100111001011011
100101101011011
000111101011011
100110011011011
100011011011011
100100111011011
000110111011011
100001111011011
000011111011011
111000010111011
110100010111011
011100010111011
101000110111011
100100110111011
001100110111011
111101010000111
111010110000111
111001110000111
110011110000111
101011110000111
111001101000111
011010111000111
001110111000111
011001111000111
010011111000111
010111100100111
111000101100111
011010101100111
001110101100111
010011101100111
001101011100111
000111011100111
001100111100111
000110111100111
001001111100111
000011111100111
111101000010111
110101100010111
101011100010111
100111100010111
111100010010111
111010010010111
101101010010111
101011010010111
100111010010111
001110110010111
001011110010111
111001001010111
110001101010111
101001101010111
011101000110111
110100100110111
010101100110111
000111100110111
001101010110111
000111010110111
001100110110111
000110110110111
001001110110111
000011110110111
111000001110111
011001001110111
110000101110111
101000101110111
010001101110111
001001101110111
111010100001111
110101100001111
110011100001111
100111100001111
010111100001111
110101010001111
011101010001111
110011010001111
100111010001111
011010011001111
001110011001111
011001011001111
001101011001111
010011011001111
000111011001111
011101000101111
010111000101111
111000100101111
110100100101111
011010100101111
010110100101111
001110100101111
011010001101111
001110001101111
011001001101111
001101001101111
010011001101111
000111001101111
111010000011111
101010100011111
100110100011111
001110100011111
110100010011111
011100010011111
110010010011111
011010010011111
100110010011111
001110010011111
111000000111111
110100000111111
011100000111111
101000100111111
100100100111111
001100100111111



==> anc/HP2_15_G-component.dat <==
# Triangulations of HP2 with 15 vertices
#
# (C) Alexander A. Gaifullin, 2023
#
# HP2_15(A5), HP2_15(A4,1) and HP2_15(S3,1) 
# are the three Brehm-Kuhnel triangulations.
# All other triangulations are new.
#
# Before the list of simplices of each triangulation 
# we provide generators of its symmetry group


# HP2_15(A5)
# (1 2 3 4 5)(6 7 8 9 10)(11 12 13 14 15)
# (1 6 11)(2 15 14)(3 13 8)(4 7 5)(9 12 10)
490
111110110110000
111110101110000
110101111110000
101011111110000
111111011001000
111111010101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
101011011111000
011010111111000
110001111111000
001011111111000
111111101000100
111110101100100
101101111100100
011011111100100
111111010010100
111111001010100
111101101010100
111011101010100
101011111010100
111110010110100
111100110110100
111010110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
101010111110100
011010111110100
101001111110100
110111101001100
101111011001100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101101111100010
010111111100010
111111010010010
111110110010010
111111001010010
111110101010010
110111010110010
101111010110010
110110110110010
101110110110010
101101110110010
101011110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
010110111110010
100101111110010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
111101010101010
011111010101010
111100110101010
011110110101010
011011110101010
010111110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
001111010111010
001110110111010
001101110111010
001011110111010
000111110111010
101110001111010
101101001111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
110111001010110
011111001010110
011110011010110
110111000110110
110010110110110
110110001110110
110101001110110
110010101110110
110000111110110
100010111110110
010010111110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
110000111011110
100010111011110
010010111011110
100111000111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
111111101000001
111111011000001
101011111100001
010111111100001
111101101010001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111110101001001
111011101001001
110111101001001
111110011001001
111011011001001
110111011001001
110101111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111100000101
111111010000101
101111101000101
011111101000101
101111011000101
011111011000101
101101111000101
101011111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101100010101
111101010010101
110111010010101
111100110010101
101101110010101
011101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
110111100001101
111100110001101
100111101001101
101110011001101
100111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
001101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
110000011111101
011000011111101
100010011111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
001101100111011
001011100111011
000111100111011
101010001111011
001110001111011
110001001111011
101001001111011
011001001111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
110010010110111
010110001110111
011001001110111
010101001110111
001101001110111
110000011110111
100010011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
001101100101111
010011100101111
000111100101111
111000010101111
101100001101111
100110001101111
110000011101111
101000011101111
011000011101111
110001100011111
011001100011111
001101100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
110000011011111
011000011011111
001100011011111
100010011011111
000110011011111
110001000111111
011001000111111
001101000111111
100011000111111
000111000111111
110000001111111
011000001111111
001100001111111
100010001111111
000110001111111

# HP2_15(A4,1)
# (1 2)(3 5)(6 7)(8 10)(11 12)(13 15)
# (1 3 12)(2 6 8)(4 14 9)(5 10 15)(7 11 13)
490
111110110110000
111110101110000
110101111110000
101011111110000
111111011001000
111111010101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111110101100100
101101111100100
011011111100100
111111010010100
111111001010100
111101101010100
111011101010100
101011111010100
111110010110100
111100110110100
111010110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
101010111110100
011010111110100
101001111110100
110111101001100
101111011001100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101101111100010
010111111100010
111111010010010
111110110010010
111111001010010
111110101010010
110111010110010
101111010110010
110110110110010
101110110110010
101101110110010
101011110110010
001111110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
010110111110010
100101111110010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
111101010101010
011111010101010
111100110101010
011110110101010
011011110101010
010111110101010
001111110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
001111110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
110111001010110
011111001010110
011110011010110
110111000110110
110010110110110
110110001110110
110101001110110
110010101110110
110000111110110
100010111110110
010010111110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
110000111011110
100010111011110
010010111011110
100111000111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000011111110
111111011000001
101011111100001
010111111100001
111101101010001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111110101001001
111011101001001
110111101001001
111110011001001
111011011001001
110111011001001
110101111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111110101000101
111101101000101
111011101000101
110111101000101
101111011000101
011111011000101
101101111000101
101011111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101100010101
111101010010101
110111010010101
111100110010101
101101110010101
011101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
110111100001101
111100110001101
100111101001101
101110011001101
100111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
001101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
011000011111101
100010011111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
001101100111011
001011100111011
000111100111011
101010001111011
001110001111011
110001001111011
101001001111011
011001001111011
110000011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
110010010110111
010110001110111
011001001110111
010101001110111
001101001110111
100010011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
001101100101111
010011100101111
000111100101111
111000010101111
101100001101111
100110001101111
101000011101111
011000011101111
110001100011111
011001100011111
001101100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
011000011011111
001100011011111
100010011011111
000110011011111
110001000111111
011001000111111
001101000111111
100011000111111
000111000111111
110000010111111
011000001111111
001100001111111
100010001111111
000110001111111
100000011111111
010000011111111

# HP2_15(A4,2)
# (1 2)(3 5)(6 7)(8 10)(11 12)(13 15)
# (1 3 12)(2 6 8)(4 14 9)(5 10 15)(7 11 13)
490
111110110110000
101111110110000
111110101110000
110101111110000
101011111110000
111111011001000
111111010101000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111111011000100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
101011111010100
111110010110100
111100110110100
111010110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
101010111110100
011010111110100
101001111110100
101111011001100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
001111110011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101111110100010
011111110100010
101101111100010
010111111100010
111111010010010
111110110010010
101111110010010
111111001010010
111110101010010
101111100110010
110111010110010
110110110110010
100111110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
010110111110010
100101111110010
011111110001010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
101110001111010
101101001111010
110001011111010
110000111111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
001111110010110
110111001010110
011111001010110
011110011010110
110111000110110
110010110110110
110110001110110
110101001110110
110010101110110
100010111110110
010010111110110
011011110001110
001111110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111100011110
011010110011110
001110110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
100010111011110
010010111011110
100111000111110
110000110111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000101111110
011000011111110
100010011111110
100000111111110
010000111111110
111110101100001
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111110101001001
111011101001001
111110011001001
111011011001001
110111011001001
110101111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
001111100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
100011011111001
010010111111001
010001111111001
000011111111001
111011101000101
111110011000101
111101011000101
111011011000101
110111011000101
101101111000101
101011111000101
111110010100101
111110001100101
111100101100101
111010101100101
110110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
111100110001101
110111001001101
110110101001101
110101101001101
110011101001101
010111101001101
101110011001101
100111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
001101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
001111100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
001111100101011
111001010101011
101110001101011
101001011101011
011001011101011
111001100011011
101011100011011
001111100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110001011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001111000111011
110001010111011
101010001111011
001110001111011
101001001111011
011001001111011
011000011111011
100010011111011
100001011111011
010001011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
110010010110111
010110001110111
011001001110111
010101001110111
001101001110111
011000011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
001101100101111
010011100101111
000111100101111
111000010101111
101100001101111
100110001101111
101000011101111
100010011101111
110001100011111
011001100011111
001101100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
001100011011111
000110011011111
110001000111111
011001000111111
001101000111111
100011000111111
000111000111111
110000010111111
011000010111111
100010010111111
001100001111111
000110001111111
001000011111111
000010011111111

# HP2_15(S3,1)
# (1 12)(2 6)(4 10)(5 14)(7 11)(9 15)
# (1 3 12)(2 6 8)(4 14 9)(5 10 15)(7 11 13)
490
111110101110000
110101111110000
101011111110000
111111011001000
111111010101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111110101100100
101101111100100
011011111100100
111111010010100
111111001010100
111101101010100
111011101010100
101011111010100
111110010110100
111100110110100
111010110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
101010111110100
011010111110100
101001111110100
110111101001100
101111011001100
011011111001100
100111111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
101101111100010
010111111100010
111111010010010
111111001010010
111110101010010
111110100110010
111110010110010
110111010110010
101111010110010
111100110110010
111010110110010
011110110110010
101101110110010
101011110110010
001111110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
010110111110010
100101111110010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
111101010101010
011111010101010
111100110101010
011110110101010
011011110101010
010111110101010
001111110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
001111110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
110111001010110
011111001010110
011110011010110
110111000110110
110010110110110
110110001110110
110101001110110
110010101110110
110000111110110
100010111110110
010010111110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
110000111011110
100010111011110
010010111011110
100111000111110
100110001111110
110001001111110
100101001111110
001101001111110
110000011111110
111111011000001
101011111100001
010111111100001
111101101010001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111110101001001
111011101001001
110111101001001
111110011001001
111011011001001
110111011001001
110101111001001
100111111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111110101000101
111101101000101
111011101000101
110111101000101
101111011000101
011111011000101
101101111000101
101011111000101
100111111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101100010101
111101010010101
110111010010101
111100110010101
101101110010101
011101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
110111100001101
111100110001101
100111110001101
101110011001101
100110111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
001101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
011001001111101
011000011111101
100010011111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
001101100111011
001011100111011
000111100111011
101010001111011
001110001111011
110001001111011
101001001111011
110000011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
110010010110111
010110001110111
010101001110111
001101001110111
100010011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
001101100101111
010011100101111
000111100101111
111000010101111
101100001101111
100110001101111
011001001101111
101000011101111
011000011101111
110001100011111
011001100011111
001101100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
011001001011111
011000011011111
001100011011111
100010011011111
000110011011111
110001000111111
001101000111111
100011000111111
000111000111111
110000010111111
001100001111111
100010001111111
000110001111111
010001001111111
001001001111111
100000011111111
010000011111111

# HP2_15(S3,2)
# (1 4)(2 3)(6 9)(7 8)(11 14)(12 13)
# (1 6 11)(2 3 10)(4 14 9)(5 12 13)(7 8 15)
490
111110110110000
101111110110000
111110101110000
111010111110000
110110111110000
110101111110000
101011111110000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111010111100100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
111010111010100
101011111010100
111110010110100
111100110110100
101101110110100
111110001110100
111100101110100
110101101110100
101101101110100
111010011110100
111000111110100
101001111110100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
001111110011100
101111001011100
110011101011100
011011101011100
101011011011100
110010111011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101111110100010
011111110100010
110110111100010
101101111100010
010111111100010
111111010010010
111110110010010
101111110010010
111111001010010
111110101010010
110110111010010
101111100110010
110111010110010
100111110110010
101110101110010
101101101110010
110110011110010
110101011110010
100110111110010
100101111110010
011111110001010
111111001001010
111110101001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
110010111011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
110001011111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
110010111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
001111110010110
110111001010110
011111001010110
011110011010110
110111000110110
110110001110110
110101001110110
001101101110110
110010011110110
011011110001110
001111110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
110010111001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111100011110
110010110011110
011010110011110
001110110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010011011110
011010011011110
001110011011110
100111000111110
011001100111110
001101100111110
000111100111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000011111110
011000011111110
100010011111110
111111010100001
111110101100001
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111111001001001
111110101001001
111011101001001
011111011001001
110101111001001
010111111001001
111111000101001
111110100101001
111101010101001
101111010101001
011111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111011101000101
011111011000101
101101111000101
101011111000101
111110010100101
111110001100101
111100101100101
111010101100101
110110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
011010011110101
101111010001101
111100110001101
110111001001101
101111001001101
110110101001101
110101101001101
110011101001101
010111101001101
101101011001101
101011011001101
001111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
010101100111101
000111100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
001010011111101
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
010110011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111101010001011
111100110001011
111101001001011
111100101001011
101110101001011
110101011001011
101101011001011
011101011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110001011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
011001100111011
001011100111011
110001010111011
101010001111011
001110001111011
101001001111011
011001001111011
011000011111011
100010011111011
100001011111011
010001011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
001101101010111
011100011010111
010110011010111
110011000110111
010111000110111
011001100110111
000111100110111
110010010110111
010110001110111
011001001110111
010101001110111
001100101110111
001001101110111
000101101110111
011000011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
010011100101111
111000010101111
101100001101111
100110001101111
101000011101111
100010011101111
110001100011111
100011100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
001100011011111
000110011011111
110001000111111
100011000111111
011000100111111
001100100111111
000110100111111
010001100111111
000011100111111
110000010111111
011000010111111
100010010111111
001100001111111
000110001111111
001000011111111
000010011111111

# HP2_15(C3,1)
# (1 7 10)(2 5 11)(3 8 13)(4 14 9)(6 12 15)
490
111110110110000
111110101110000
110101111110000
101011111110000
111111011001000
111111010101000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111110101100100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
101011111010100
111110010110100
111100110110100
111010110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
101010111110100
011010111110100
101001111110100
110111101001100
101111011001100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
011111110100010
101101111100010
010111111100010
111111010010010
111110110010010
111111001010010
111110101010010
110111010110010
101111010110010
110110110110010
101110110110010
101101110110010
101011110110010
001111110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
010110111110010
100101111110010
011111110001010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
001111110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
110111001010110
011111001010110
011110011010110
110111000110110
110010110110110
110110001110110
110101001110110
110010101110110
110000111110110
100010111110110
010010111110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
110000111011110
100010111011110
010010111011110
100111000111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000011111110
100010011111110
111111011000001
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111110101001001
111011101001001
110111101001001
111110011001001
111011011001001
110111011001001
110101111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111110101000101
111011101000101
110111101000101
101111011000101
011111011000101
101101111000101
101011111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
110111100001101
111100110001101
100111101001101
101110011001101
100111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
001101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
011000011111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
001101100111011
001011100111011
000111100111011
101010001111011
001110001111011
110001001111011
101001001111011
011001001111011
110000011111011
100010011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
110010010110111
010110001110111
011001001110111
010101001110111
001101001110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
001101100101111
010011100101111
000111100101111
111000010101111
101100001101111
100110001101111
101000011101111
011000011101111
100010011101111
110001100011111
011001100011111
001101100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
011000011011111
001100011011111
000110011011111
110001000111111
011001000111111
001101000111111
100011000111111
000111000111111
110000010111111
100010010111111
011000001111111
001100001111111
000110001111111
010000011111111
000010011111111

# HP2_15(C3,2)
# (1 6 11)(2 3 10)(4 14 9)(5 12 13)(7 8 15)
490
111110110110000
101111110110000
111110101110000
110101111110000
101011111110000
111111011001000
111111010101000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
101011111010100
111110010110100
111100110110100
111010110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
101010111110100
011010111110100
101001111110100
101111011001100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
001111110011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101111110100010
011111110100010
101101111100010
010111111100010
111111010010010
111110110010010
101111110010010
111111001010010
111110101010010
101111100110010
110111010110010
110110110110010
100111110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
010110111110010
100101111110010
011111110001010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
110001011111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
001111110010110
110111001010110
011111001010110
011110011010110
110111000110110
110010110110110
110110001110110
110101001110110
110010101110110
110000111110110
100010111110110
010010111110110
011011110001110
001111110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111100011110
011010110011110
001110110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
110000111011110
100010111011110
010010111011110
100111000111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000011111110
011000011111110
100010011111110
111111011000001
111110101100001
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111110101001001
111011101001001
111110011001001
111011011001001
110111011001001
110101111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111011101000101
101111011000101
011111011000101
101101111000101
101011111000101
111110010100101
111110001100101
111100101100101
111010101100101
110110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
111100110001101
110111001001101
110110101001101
110101101001101
110011101001101
010111101001101
101110011001101
100111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
001101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110001011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
001101100111011
001011100111011
000111100111011
110001010111011
101010001111011
001110001111011
101001001111011
011001001111011
011000011111011
100010011111011
100001011111011
010001011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
110010010110111
010110001110111
011001001110111
010101001110111
001101001110111
011000011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
001101100101111
010011100101111
000111100101111
111000010101111
101100001101111
100110001101111
101000011101111
100010011101111
110001100011111
011001100011111
001101100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
001100011011111
000110011011111
110001000111111
011001000111111
001101000111111
100011000111111
000111000111111
110000010111111
011000010111111
100010010111111
001100001111111
000110001111111
001000011111111
000010011111111

# HP2_15(C3,3)
# (1 6 11)(2 3 10)(4 14 9)(5 12 13)(7 8 15)
490
111110110110000
101111110110000
111110101110000
110101111110000
101011111110000
111111010101000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
101011111010100
111110010110100
111100110110100
111010110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
110010111110100
101010111110100
011010111110100
101001111110100
101111011001100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
001111110011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101111110100010
011111110100010
101101111100010
010111111100010
111111010010010
111110110010010
101111110010010
111111001010010
111110101010010
101111100110010
110111010110010
110110110110010
100111110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
110010111110010
010110111110010
100101111110010
011111110001010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
110001011111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
110010111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
001111110010110
110111001010110
011111001010110
011110011010110
110010111010110
110111000110110
110110001110110
110101001110110
110010011110110
011011110001110
001111110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111100011110
011010110011110
001110110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
110000111011110
100010111011110
010010111011110
100111000111110
001101100111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000011111110
011000011111110
100010011111110
111110101100001
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111111010001001
111111001001001
111110101001001
111011101001001
111101011001001
101111011001001
011111011001001
110101111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111011101000101
101111011000101
011111011000101
101101111000101
101011111000101
111110010100101
111110001100101
111100101100101
111010101100101
110110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
111100110001101
110111001001101
110110101001101
110101101001101
110011101001101
010111101001101
101110011001101
100111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110001011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
001011100111011
000111100111011
110001010111011
101010001111011
001110001111011
101001001111011
011001001111011
011000011111011
100010011111011
100001011111011
010001011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
001101100110111
110010010110111
010110001110111
011001001110111
010101001110111
001101001110111
011000011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
010011100101111
000111100101111
111000010101111
101100001101111
100110001101111
101000011101111
100010011101111
110001100011111
011001100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
001100011011111
000110011011111
110001000111111
011001000111111
100011000111111
000111000111111
001100100111111
001001100111111
000101100111111
110000010111111
011000010111111
100010010111111
001100001111111
000110001111111
001000011111111
000010011111111


# HP2_15(C2,1)
# (1 2)(3 5)(6 7)(8 10)(11 12)(13 15)
490
111110110110000
101111110110000
111110101110000
110101111110000
101011111110000
111111011001000
111111010101000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111110101100100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
101011111010100
111110010110100
111100110110100
111010110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
101010111110100
011010111110100
101001111110100
101111011001100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101111110100010
011111110100010
101101111100010
010111111100010
111111010010010
111110110010010
101111110010010
111111001010010
111110101010010
101111100110010
110111010110010
110110110110010
100111110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
010110111110010
100101111110010
011111110001010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
001111110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
110111001010110
011111001010110
011110011010110
110111000110110
110010110110110
110110001110110
110101001110110
110010101110110
110000111110110
100010111110110
010010111110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
110000111011110
100010111011110
010010111011110
100111000111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000011111110
011000011111110
100010011111110
111111011000001
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111110101001001
111011101001001
111110011001001
111011011001001
110111011001001
110101111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111110101000101
111011101000101
101111011000101
011111011000101
101101111000101
101011111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
111100110001101
110111001001101
110110101001101
110101101001101
110011101001101
010111101001101
101110011001101
100111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
001101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
001101100111011
001011100111011
000111100111011
101010001111011
001110001111011
110001001111011
101001001111011
011001001111011
110000011111011
011000011111011
100010011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
110010010110111
010110001110111
011001001110111
010101001110111
001101001110111
011000011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
001101100101111
010011100101111
000111100101111
111000010101111
101100001101111
100110001101111
101000011101111
100010011101111
110001100011111
011001100011111
001101100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
001100011011111
000110011011111
110001000111111
011001000111111
001101000111111
100011000111111
000111000111111
110000010111111
011000010111111
100010010111111
001100001111111
000110001111111
001000011111111
000010011111111

# HP2_15(C2,2)
# (1 12)(2 6)(4 10)(5 14)(7 11)(9 15)
490
111111010110000
111110101110000
110101111110000
101011111110000
111111011001000
111111010101000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111110101100100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
101011111010100
111110010110100
111100110110100
111010110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
101010111110100
011010111110100
101001111110100
110111101001100
101111011001100
011011111001100
100111111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
011111110100010
101101111100010
010111111100010
111111001010010
111110101010010
111111000110010
111110100110010
111101010110010
111011010110010
011111010110010
111100110110010
111010110110010
011110110110010
101101110110010
101011110110010
001111110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
010110111110010
100101111110010
011111110001010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
001111110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
110111001010110
011111001010110
011110011010110
110111000110110
110010110110110
110110001110110
110101001110110
110010101110110
110000111110110
100010111110110
010010111110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
100110111001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
110000111011110
100010111011110
010010111011110
100111000111110
100110001111110
110001001111110
100101001111110
001101001111110
110000011111110
100010011111110
111111011000001
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111110101001001
111011101001001
110111101001001
111110011001001
111011011001001
110111011001001
110101111001001
100111111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111110101000101
111011101000101
110111101000101
101111011000101
011111011000101
101101111000101
101011111000101
100111111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
010101101110101
001101101110101
011010011110101
110111100001101
111100110001101
100111110001101
101110011001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
011001101101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
011001101011101
001110011011101
110101000111101
100111000111101
011100100111101
010101100111101
001101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
011000101111101
010001101111101
001001101111101
011000011111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
100110111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
001101100111011
001011100111011
000111100111011
101010001111011
001110001111011
110001001111011
101001001111011
110000011111011
100010011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
100110111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
110010010110111
010110001110111
010101001110111
001101001110111
010010011110111
110011100001111
111000110001111
101100110001111
100110110001111
101100011001111
100110011001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
001101100101111
010011100101111
000111100101111
111000010101111
101100001101111
100110001101111
011001001101111
101000011101111
011000011101111
100010011101111
110001100011111
011001100011111
001101100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
011001001011111
011000011011111
001100011011111
000110011011111
110001000111111
001101000111111
100011000111111
000111000111111
110000010111111
100010010111111
001100001111111
000110001111111
010001001111111
001001001111111
010000011111111
000010011111111

# HP2_15(C2,3)
# (1 9)(3 10)(4 11)(5 13)(6 14)(8 15)
490
111110110110000
101111110110000
111110101110000
110110111110000
110101111110000
101011111110000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111110101100100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
101011111010100
111110010110100
111100110110100
111010110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
110010111110100
101010111110100
011010111110100
101001111110100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
101111001011100
110011101011100
011011101011100
101011011011100
110010111011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101111110100010
011111110100010
110110111100010
101101111100010
010111111100010
111111010010010
111110110010010
101111110010010
111111001010010
111110101010010
110110111010010
101111100110010
110111010110010
100111110110010
101110101110010
101101101110010
110110011110010
110101011110010
100110111110010
100101111110010
011111110001010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
001111110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
110010111011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
110010111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
110111001010110
011111001010110
011110011010110
110111000110110
110110001110110
110101001110110
001101101110110
110010011110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
110010111001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
110010110011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010011011110
011010011011110
001110011011110
100111000111110
011001100111110
001101100111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000011111110
011000011111110
100010011111110
111111010100001
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111111001001001
111110101001001
111011101001001
111101011001001
011111011001001
110101111001001
010111111001001
111111000101001
111110100101001
111101010101001
101111010101001
011111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111110101000101
111011101000101
011111011000101
101101111000101
101011111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
011010011110101
101111010001101
111100110001101
110111001001101
101111001001101
110110101001101
110101101001101
110011101001101
010111101001101
101101011001101
101011011001101
001111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
010101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
011001100111011
001011100111011
000111100111011
101010001111011
001110001111011
110001001111011
101001001111011
011001001111011
110000011111011
011000011111011
100010011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
001101101010111
011100011010111
010110011010111
110011000110111
010111000110111
011001100110111
110010010110111
010110001110111
011001001110111
010101001110111
001100101110111
001001101110111
000101101110111
011000011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
010011100101111
000111100101111
111000010101111
101100001101111
100110001101111
101000011101111
100010011101111
110001100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
001100011011111
000110011011111
110001000111111
100011000111111
000111000111111
011000100111111
001100100111111
010001100111111
000101100111111
110000010111111
011000010111111
100010010111111
001100001111111
000110001111111
001000011111111
000010011111111

# HP2_15(C2,4)
# (1 3)(4 5)(6 8)(9 10)(11 13)(14 15)
490
111110101110000
110101111110000
101011111110000
111111011001000
110111111001000
111111010101000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111110101100100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
101011111010100
111110010110100
111100110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
101010111110100
011010111110100
101001111110100
110111101001100
101111011001100
011011111001100
100111111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
011111110100010
101101111100010
010111111100010
111111010010010
111111001010010
111110101010010
111110100110010
111110010110010
110111010110010
101111010110010
111100110110010
011110110110010
101101110110010
101011110110010
001111110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
010110111110010
100101111110010
011111110001010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
001111110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
011111011000110
011011110100110
110110101100110
010111101100110
101100111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
101011110010110
110111001010110
011111001010110
011110011010110
110111000110110
111010100110110
111010010110110
111000110110110
101010110110110
011010110110110
110110001110110
110101001110110
110010101110110
110000111110110
100010111110110
010010111110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
110000111011110
100010111011110
010010111011110
100111000111110
100110001111110
110001001111110
100101001111110
110000011111110
100010011111110
111111011000001
110111111000001
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
110111110001001
111110101001001
111011101001001
111110011001001
111011011001001
110110111001001
110011111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111110101000101
111011101000101
110111101000101
101111011000101
011111011000101
101101111000101
101011111000101
100111111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
110111100001101
111100110001101
100111110001101
101110011001101
100110111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
001101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
011001001111101
001101001111101
011000011111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
001101100111011
001011100111011
000111100111011
101010001111011
001110001111011
110001001111011
101001001111011
001101001111011
110000011111011
100010011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
110010010110111
010110001110111
010101001110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
001101100101111
010011100101111
000111100101111
111000010101111
101100001101111
100110001101111
011001001101111
001101001101111
101000011101111
011000011101111
100010011101111
110001100011111
011001100011111
001101100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
011001001011111
001101001011111
011000011011111
001100011011111
000110011011111
110001000111111
100011000111111
000111000111111
110000010111111
100010010111111
000110001111111
010001001111111
000101001111111
010000011111111
000010011111111

# HP2_15(C2,5)
# (2 8)(3 12)(4 15)(5 9)(7 13)(10 14)
490
110101111110000
101011111110000
111111011001000
111111010101000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111110101100100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
101011111010100
111110010110100
111100110110100
111010110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
101010111110100
011010111110100
101001111110100
110111101001100
101111011001100
011011111001100
100111111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
100111110011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
011111110100010
111110101100010
101101111100010
010111111100010
111111010010010
111111001010010
111110010110010
110111010110010
101111010110010
111100110110010
111010110110010
011110110110010
101101110110010
101011110110010
001111110110010
111110001110010
111100101110010
111010101110010
011110101110010
101101101110010
110101011110010
110100111110010
010110111110010
100101111110010
011111110001010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
001111110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
110111001010110
011111001010110
011110011010110
110111000110110
110010110110110
110110001110110
110101001110110
110010101110110
110000111110110
100010111110110
010010111110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
110000111011110
100010111011110
010010111011110
100111000111110
100110001111110
110001001111110
100101001111110
001101001111110
110000011111110
100010011111110
111111011000001
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111110101001001
111011101001001
110111101001001
111110011001001
111011011001001
110111011001001
110101111001001
100111111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
100111110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111110101000101
111011101000101
110111101000101
101111011000101
011111011000101
101101111000101
101011111000101
100111111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
100111110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
110111100001101
111100110001101
101110011001101
100110111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
011001011101101
110101100011101
100111100011101
110100110011101
011100110011101
100110110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
001101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
011001001111101
011000011111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
001101100111011
001011100111011
000111100111011
101010001111011
001110001111011
110001001111011
101001001111011
110000011111011
100010011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
110010010110111
010110001110111
010101001110111
001101001110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
011001011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
001101100101111
010011100101111
000111100101111
111000010101111
011001010101111
101100001101111
100110001101111
101000011101111
100010011101111
010001011101111
001001011101111
110001100011111
011001100011111
001101100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
011001001011111
011000011011111
001100011011111
000110011011111
110001000111111
001101000111111
100011000111111
000111000111111
110000010111111
100010010111111
001100001111111
000110001111111
010001001111111
001001001111111
010000011111111
000010011111111

# HP2_15(C2,6)
# (1 14)(2 10)(4 6)(5 12)(7 15)(9 11)
490
111110110110000
101111110110000
111110101110000
111010111110000
110101111110000
101011111110000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111110101100100
111010111100100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
111010111010100
101011111010100
111110010110100
111100110110100
101101110110100
111110001110100
111100101110100
110101101110100
101101101110100
111010011110100
111000111110100
101001111110100
101111011001100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
101111001011100
110011101011100
011011101011100
101011011011100
110010111011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101111110100010
011111110100010
101101111100010
010111111100010
111111010010010
111110110010010
101111110010010
111111001010010
111110101010010
101111100110010
110111010110010
110110110110010
100111110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
110010111110010
010110111110010
100101111110010
011111110001010
111111001001010
111110101001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
001111110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
110010111011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
110010111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
110111001010110
011111001010110
011110011010110
110111000110110
110110001110110
110101001110110
001101101110110
110010011110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
110010111001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
110010110011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010011011110
011010011011110
001110011011110
100111000111110
001101100111110
000111100111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000011111110
011000011111110
100010011111110
111111010100001
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111111001001001
111110101001001
111011101001001
101111011001001
011111011001001
110101111001001
010111111001001
111111000101001
111110100101001
111101010101001
101111010101001
011111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111110101000101
111011101000101
101111011000101
011111011000101
101101111000101
101011111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
011010011110101
111100110001101
110111001001101
110110101001101
110101101001101
110011101001101
010111101001101
101110011001101
100111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
000111100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
001010011111101
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111101010001011
111100110001011
111101001001011
111100101001011
101110101001011
110101011001011
101101011001011
011101011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
001011100111011
101010001111011
001110001111011
110001001111011
101001001111011
011001001111011
110000011111011
011000011111011
100010011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
001101101010111
011100011010111
010110011010111
110011000110111
010111000110111
000111100110111
110010010110111
010110001110111
011001001110111
010101001110111
001100101110111
001001101110111
000101101110111
011000011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
010011100101111
111000010101111
101100001101111
100110001101111
101000011101111
100010011101111
110001100011111
011001100011111
100011100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
001100011011111
000110011011111
110001000111111
011001000111111
100011000111111
001100100111111
000110100111111
001001100111111
000011100111111
110000010111111
011000010111111
100010010111111
001100001111111
000110001111111
001000011111111
000010011111111

# HP2_15(C2,7)
# (1 4)(2 3)(6 9)(7 8)(11 14)(12 13)
490
111110110110000
101111110110000
111110101110000
111010111110000
110110111110000
110101111110000
101011111110000
111111010101000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111110101100100
111010111100100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
111010111010100
101011111010100
111110010110100
111100110110100
101101110110100
111110001110100
111100101110100
110101101110100
101101101110100
111010011110100
111000111110100
101001111110100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101111110100010
011111110100010
110110111100010
101101111100010
010111111100010
111111010010010
111110110010010
101111110010010
111111001010010
111110101010010
110110111010010
101111100110010
110111010110010
100111110110010
101110101110010
101101101110010
110110011110010
110101011110010
100110111110010
100101111110010
011111110001010
111111001001010
111110101001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
001111110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
110010111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
110111001010110
011111001010110
011110011010110
110010111010110
110111000110110
110110001110110
110101001110110
110010011110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
110000111011110
100010111011110
010010111011110
100111000111110
011001100111110
001101100111110
000111100111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000011111110
011000011111110
100010011111110
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111111010001001
111111001001001
111110101001001
111011101001001
011111011001001
110101111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111110101000101
111011101000101
011111011000101
101101111000101
101011111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
101111010001101
111100110001101
110111001001101
101111001001101
110110101001101
110101101001101
110011101001101
010111101001101
101101011001101
101011011001101
001111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
010101100111101
000111100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
001010011111101
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111101010001011
111100110001011
111101001001011
111100101001011
101110101001011
110101011001011
101101011001011
011101011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
011001100111011
001011100111011
101010001111011
001110001111011
110001001111011
101001001111011
011001001111011
110000011111011
011000011111011
100010011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
011001100110111
001101100110111
000111100110111
110010010110111
010110001110111
011001001110111
010101001110111
001101001110111
011000011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
010011100101111
111000010101111
101100001101111
100110001101111
101000011101111
100010011101111
110001100011111
100011100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
001100011011111
000110011011111
110001000111111
100011000111111
011000100111111
001100100111111
000110100111111
010001100111111
000011100111111
110000010111111
011000010111111
100010010111111
001100001111111
000110001111111
001000011111111
000010011111111

# HP2_15(C1,1)
490
111110101110000
110101111110000
101011111110000
111111011001000
111111010101000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111110101100100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
101011111010100
111110010110100
111100110110100
111010110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
101010111110100
011010111110100
101001111110100
110111101001100
101111011001100
011011111001100
100111111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
011111110100010
101101111100010
010111111100010
111111010010010
111111001010010
111110101010010
111110100110010
111110010110010
110111010110010
101111010110010
111100110110010
111010110110010
011110110110010
101101110110010
101011110110010
001111110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
010110111110010
100101111110010
011111110001010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
001111110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
110111001010110
011111001010110
011110011010110
110111000110110
110010110110110
110110001110110
110101001110110
110010101110110
110000111110110
100010111110110
010010111110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
110000111011110
100010111011110
010010111011110
100111000111110
100110001111110
110001001111110
100101001111110
001101001111110
110000011111110
100010011111110
111111011000001
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111110101001001
111011101001001
110111101001001
111110011001001
111011011001001
110111011001001
110101111001001
100111111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111110101000101
111011101000101
110111101000101
101111011000101
011111011000101
101101111000101
101011111000101
100111111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
110111100001101
111100110001101
100111110001101
101110011001101
100110111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
001101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
011001001111101
011000011111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
001101100111011
001011100111011
000111100111011
101010001111011
001110001111011
110001001111011
101001001111011
110000011111011
100010011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
110010010110111
010110001110111
010101001110111
001101001110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
001101100101111
010011100101111
000111100101111
111000010101111
101100001101111
100110001101111
011001001101111
101000011101111
011000011101111
100010011101111
110001100011111
011001100011111
001101100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
011001001011111
011000011011111
001100011011111
000110011011111
110001000111111
001101000111111
100011000111111
000111000111111
110000010111111
100010010111111
001100001111111
000110001111111
010001001111111
001001001111111
010000011111111
000010011111111

# HP2_15(C1,2)
490
111110110110000
101111110110000
111110101110000
110101111110000
101011111110000
111111010101000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111110101100100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
101011111010100
111110010110100
111100110110100
111010110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
110010111110100
101010111110100
011010111110100
101001111110100
101111011001100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101111110100010
011111110100010
101101111100010
010111111100010
111111010010010
111110110010010
101111110010010
111111001010010
111110101010010
101111100110010
110111010110010
110110110110010
100111110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
110010111110010
010110111110010
100101111110010
011111110001010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
001111110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
110010111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
110111001010110
011111001010110
011110011010110
110010111010110
110111000110110
110110001110110
110101001110110
110010011110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
110000111011110
100010111011110
010010111011110
100111000111110
001101100111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000011111110
011000011111110
100010011111110
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111111010001001
111111001001001
111110101001001
111011101001001
111101011001001
101111011001001
011111011001001
110101111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111110101000101
111011101000101
101111011000101
011111011000101
101101111000101
101011111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
111100110001101
110111001001101
110110101001101
110101101001101
110011101001101
010111101001101
101110011001101
100111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
001011100111011
000111100111011
101010001111011
001110001111011
110001001111011
101001001111011
011001001111011
110000011111011
011000011111011
100010011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
001101100110111
110010010110111
010110001110111
011001001110111
010101001110111
001101001110111
011000011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
010011100101111
000111100101111
111000010101111
101100001101111
100110001101111
101000011101111
100010011101111
110001100011111
011001100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
001100011011111
000110011011111
110001000111111
011001000111111
100011000111111
000111000111111
001100100111111
001001100111111
000101100111111
110000010111111
011000010111111
100010010111111
001100001111111
000110001111111
001000011111111
000010011111111

# HP2_15(C1,3)
490
111110110110000
101111110110000
111110101110000
111010111110000
110101111110000
101011111110000
111111010101000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111010111100100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
111010111010100
101011111010100
111110010110100
111100110110100
101101110110100
111110001110100
111100101110100
110101101110100
101101101110100
111010011110100
111000111110100
101001111110100
101111011001100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
001111110011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101111110100010
011111110100010
101101111100010
010111111100010
111111010010010
111110110010010
101111110010010
111111001010010
111110101010010
101111100110010
110111010110010
110110110110010
100111110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
110010111110010
010110111110010
100101111110010
011111110001010
111111001001010
111110101001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
110001011111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
110010111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
001111110010110
110111001010110
011111001010110
011110011010110
110010111010110
110111000110110
110110001110110
110101001110110
110010011110110
011011110001110
001111110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111100011110
011010110011110
001110110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
110000111011110
100010111011110
010010111011110
100111000111110
001101100111110
000111100111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000011111110
011000011111110
100010011111110
111110101100001
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111111010001001
111111001001001
111110101001001
111011101001001
101111011001001
011111011001001
110101111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111011101000101
101111011000101
011111011000101
101101111000101
101011111000101
111110010100101
111110001100101
111100101100101
111010101100101
110110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
111100110001101
110111001001101
110110101001101
110101101001101
110011101001101
010111101001101
101110011001101
100111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
000111100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
001010011111101
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111101010001011
111100110001011
111101001001011
111100101001011
101110101001011
110101011001011
101101011001011
011101011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110001011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
001011100111011
110001010111011
101010001111011
001110001111011
101001001111011
011001001111011
011000011111011
100010011111011
100001011111011
010001011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
001101100110111
000111100110111
110010010110111
010110001110111
011001001110111
010101001110111
001101001110111
011000011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
010011100101111
111000010101111
101100001101111
100110001101111
101000011101111
100010011101111
110001100011111
011001100011111
100011100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
001100011011111
000110011011111
110001000111111
011001000111111
100011000111111
001100100111111
000110100111111
001001100111111
000011100111111
110000010111111
011000010111111
100010010111111
001100001111111
000110001111111
001000011111111
000010011111111

# HP2_15(C1,4)
490
111110110110000
101111110110000
111110101110000
111010111110000
110110111110000
110101111110000
101011111110000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111110101100100
111010111100100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
111010111010100
101011111010100
111110010110100
111100110110100
101101110110100
111110001110100
111100101110100
110101101110100
101101101110100
111010011110100
111000111110100
101001111110100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
101111001011100
110011101011100
011011101011100
101011011011100
110010111011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101111110100010
011111110100010
110110111100010
101101111100010
010111111100010
111111010010010
111110110010010
101111110010010
111111001010010
111110101010010
110110111010010
101111100110010
110111010110010
100111110110010
101110101110010
101101101110010
110110011110010
110101011110010
100110111110010
100101111110010
011111110001010
111111001001010
111110101001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
001111110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
110010111011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
110010111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
110111001010110
011111001010110
011110011010110
110111000110110
110110001110110
110101001110110
001101101110110
110010011110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
110010111001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
110010110011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010011011110
011010011011110
001110011011110
100111000111110
011001100111110
001101100111110
000111100111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000011111110
011000011111110
100010011111110
111111010100001
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111111001001001
111110101001001
111011101001001
011111011001001
110101111001001
010111111001001
111111000101001
111110100101001
111101010101001
101111010101001
011111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111110101000101
111011101000101
011111011000101
101101111000101
101011111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
011010011110101
101111010001101
111100110001101
110111001001101
101111001001101
110110101001101
110101101001101
110011101001101
010111101001101
101101011001101
101011011001101
001111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
010101100111101
000111100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
001010011111101
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111101010001011
111100110001011
111101001001011
111100101001011
101110101001011
110101011001011
101101011001011
011101011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
011001100111011
001011100111011
101010001111011
001110001111011
110001001111011
101001001111011
011001001111011
110000011111011
011000011111011
100010011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
001101101010111
011100011010111
010110011010111
110011000110111
010111000110111
011001100110111
000111100110111
110010010110111
010110001110111
011001001110111
010101001110111
001100101110111
001001101110111
000101101110111
011000011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
010011100101111
111000010101111
101100001101111
100110001101111
101000011101111
100010011101111
110001100011111
100011100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
001100011011111
000110011011111
110001000111111
100011000111111
011000100111111
001100100111111
000110100111111
010001100111111
000011100111111
110000010111111
011000010111111
100010010111111
001100001111111
000110001111111
001000011111111
000010011111111

# HP2_15(C1,5)
490
111110110110000
101111110110000
111110101110000
111010111110000
110101111110000
101011111110000
111111010101000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111110101100100
111010111100100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
111010111010100
101011111010100
111110010110100
111100110110100
101101110110100
111110001110100
111100101110100
110101101110100
101101101110100
111010011110100
111000111110100
101001111110100
101111011001100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101111110100010
011111110100010
101101111100010
010111111100010
111111010010010
111110110010010
101111110010010
111111001010010
111110101010010
101111100110010
110111010110010
110110110110010
100111110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
110010111110010
010110111110010
100101111110010
011111110001010
111111001001010
111110101001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
001111110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
110010111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
110111001010110
011111001010110
011110011010110
110010111010110
110111000110110
110110001110110
110101001110110
110010011110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
110000111011110
100010111011110
010010111011110
100111000111110
001101100111110
000111100111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000011111110
011000011111110
100010011111110
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111111010001001
111111001001001
111110101001001
111011101001001
101111011001001
011111011001001
110101111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111110101000101
111011101000101
101111011000101
011111011000101
101101111000101
101011111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
111100110001101
110111001001101
110110101001101
110101101001101
110011101001101
010111101001101
101110011001101
100111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
000111100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
001010011111101
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111101010001011
111100110001011
111101001001011
111100101001011
101110101001011
110101011001011
101101011001011
011101011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
001011100111011
101010001111011
001110001111011
110001001111011
101001001111011
011001001111011
110000011111011
011000011111011
100010011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
001101100110111
000111100110111
110010010110111
010110001110111
011001001110111
010101001110111
001101001110111
011000011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
010011100101111
111000010101111
101100001101111
100110001101111
101000011101111
100010011101111
110001100011111
011001100011111
100011100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
001100011011111
000110011011111
110001000111111
011001000111111
100011000111111
001100100111111
000110100111111
001001100111111
000011100111111
110000010111111
011000010111111
100010010111111
001100001111111
000110001111111
001000011111111
000010011111111

# HP2_15(C1,6)
490
111110110110000
101111110110000
111110101110000
110101111110000
101011111110000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111110101100100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
101011111010100
111110010110100
111100110110100
111010110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
110010111110100
101010111110100
011010111110100
101001111110100
101111011001100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
101111001011100
110011101011100
011011101011100
101011011011100
110010111011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101111110100010
011111110100010
101101111100010
010111111100010
111111010010010
111110110010010
101111110010010
111111001010010
111110101010010
101111100110010
110111010110010
110110110110010
100111110110010
110110101110010
101110101110010
101101101110010
110101011110010
110100111110010
110010111110010
010110111110010
100101111110010
011111110001010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
001111110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
110010111011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
110010111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
110111001010110
011111001010110
011110011010110
110111000110110
110110001110110
110101001110110
001101101110110
110010011110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
110010111001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
110010110011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010011011110
011010011011110
001110011011110
100111000111110
001101100111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000011111110
011000011111110
100010011111110
111111010100001
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111111001001001
111110101001001
111011101001001
111101011001001
101111011001001
011111011001001
110101111001001
010111111001001
111111000101001
111110100101001
111101010101001
101111010101001
011111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111110101000101
111011101000101
101111011000101
011111011000101
101101111000101
101011111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
011010011110101
111100110001101
110111001001101
110110101001101
110101101001101
110011101001101
010111101001101
101110011001101
100111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
011001100111101
010101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
001011100111011
000111100111011
101010001111011
001110001111011
110001001111011
101001001111011
011001001111011
110000011111011
011000011111011
100010011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
001101101010111
011100011010111
010110011010111
110011000110111
010111000110111
110010010110111
010110001110111
011001001110111
010101001110111
001100101110111
001001101110111
000101101110111
011000011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
011001100101111
010011100101111
000111100101111
111000010101111
101100001101111
100110001101111
101000011101111
100010011101111
110001100011111
011001100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
001100011011111
000110011011111
110001000111111
011001000111111
100011000111111
000111000111111
001100100111111
001001100111111
000101100111111
110000010111111
011000010111111
100010010111111
001100001111111
000110001111111
001000011111111
000010011111111

# HP2_15(C1,7)
490
111110110110000
101111110110000
111110101110000
110110111110000
110101111110000
101011111110000
111111010101000
011111110101000
110101111101000
011011111101000
111011101011000
101111010111000
011110110111000
110101110111000
001111110111000
101011011111000
011010111111000
110001111111000
001011111111000
111110101100100
101101111100100
011011111100100
111111010010100
111111001010100
111011101010100
101011111010100
111110010110100
111100110110100
111010110110100
101101110110100
111110001110100
111100101110100
111010101110100
110101101110100
101101101110100
110010111110100
101010111110100
011010111110100
101001111110100
011011111001100
111100110101100
110101101101100
101101011101100
011001111101100
100101111101100
101111010011100
101111001011100
110011101011100
011011101011100
101011011011100
011010111011100
100011111011100
001011111011100
110101100111100
101110010111100
101101010111100
110100110111100
011100110111100
100101110111100
001101110111100
101110001111100
101101001111100
110001101111100
011001101111100
101010011111100
101001011111100
110000111111100
011000111111100
100001111111100
001001111111100
111111010100010
111110110100010
101111110100010
011111110100010
110110111100010
101101111100010
010111111100010
111111010010010
111110110010010
101111110010010
111111001010010
111110101010010
110110111010010
101111100110010
110111010110010
100111110110010
101110101110010
101101101110010
110110011110010
110101011110010
100110111110010
100101111110010
011111110001010
111111001001010
111110101001010
111101011001010
011111011001010
010111111001010
111111000101010
111110100101010
011111100101010
111101010101010
111100110101010
011101110101010
110101011101010
101101011101010
110100111101010
010101111101010
111011100011010
011110110011010
001111110011010
111011001011010
101111001011010
111010101011010
011110101011010
011110011011010
010110111011010
101111000111010
001111100111010
101110001111010
101101001111010
011111011000110
111010110100110
011011110100110
110110101100110
010111101100110
101100111100110
110010111100110
001101111100110
010011111100110
111011100010110
111011010010110
011111010010110
111010110010110
101011110010110
110111001010110
011111001010110
011110011010110
110010111010110
110111000110110
110110001110110
110101001110110
110010011110110
011011110001110
110111001001110
110110101001110
010111101001110
011011011001110
001111011001110
010011111001110
000111111001110
110111000101110
110110100101110
010111100101110
111000110101110
101100110101110
011001110101110
001101110101110
110101001101110
110100101101110
010101101101110
101100011101110
011001011101110
001101011101110
110000111101110
100100111101110
010001111101110
000101111101110
110011100011110
011011100011110
001111010011110
011010110011110
001101110011110
001011110011110
000111110011110
110011001011110
011011001011110
100111001011110
001111001011110
110010101011110
011010011011110
001110011011110
110000111011110
100010111011110
010010111011110
100111000111110
011001100111110
001101100111110
100110001111110
110001001111110
011001001111110
100101001111110
001101001111110
110000011111110
011000011111110
100010011111110
101011111100001
010111111100001
110101111010001
110111010110001
011110101110001
101011101110001
010110111110001
010101111110001
100011111110001
111111010001001
111111001001001
111110101001001
111011101001001
111101011001001
011111011001001
110101111001001
010111111001001
111110100101001
111110010101001
111011010101001
110111010101001
010111110101001
011011101101001
101011011101001
011011011101001
010011111101001
110101110011001
011110101011001
111001101011001
101011101011001
011110011011001
010110111011001
110001111011001
100011111011001
011110100111001
011110010111001
110101010111001
100111010111001
010110110111001
010101110111001
000111110111001
101011001111001
011010101111001
011001101111001
001011101111001
011010011111001
110001011111001
100011011111001
010010111111001
010001111111001
000011111111001
111111010000101
111111001000101
111110101000101
111011101000101
011111011000101
101101111000101
101011111000101
111110100100101
111110010100101
101110101100101
011110101100101
011011101100101
010111101100101
011011011100101
101010111100101
001011111100101
111101010010101
110111010010101
111100110010101
101101110010101
111101001010101
111100101010101
111001101010101
110101101010101
101101101010101
011110011010101
110111000110101
110110010110101
011110010110101
011110001110101
011100101110101
011001101110101
010101101110101
001101101110101
011010011110101
101111010001101
111100110001101
110111001001101
101111001001101
110110101001101
110101101001101
110011101001101
010111101001101
101101011001101
101011011001101
001111011001101
100101111001101
100011111001101
000111111001101
110111000101101
111100100101101
110110100101101
010111100101101
111100010101101
101110010101101
101110001101101
101010011101101
110101100011101
100111010011101
110100110011101
011100110011101
100101110011101
100011110011101
000111110011101
001110011011101
110101000111101
100111000111101
011100100111101
010101100111101
110100010111101
011100010111101
100110010111101
001110010111101
001110001111101
001010011111101
111101011000011
101101111000011
111011010100011
101011110100011
101110101100011
010111011100011
101001111100011
000111111100011
111101010010011
111100110010011
101101110010011
111101001010011
111100101010011
101101101010011
110101011010011
110100111010011
100101111010011
101011100110011
110011010110011
010111010110011
100011110110011
000111110110011
101010101110011
001110101110011
101001101110011
001101101110011
010110011110011
110001011110011
010101011110011
100010111110011
000110111110011
100001111110011
000101111110011
111011100001011
111100110001011
111100101001011
101110101001011
111100011001011
111001011001011
110100111001011
111011000101011
111010100101011
101110100101011
011011100101011
111001010101011
101110001101011
110001011101011
101001011101011
011001011101011
111001100011011
101011100011011
011100110011011
111001001011011
111000101011011
011100101011011
101010101011011
001110101011011
011100011011011
110000111011011
010100111011011
100010111011011
000110111011011
101011000111011
001110100111011
011001100111011
001011100111011
000111100111011
101010001111011
001110001111011
110001001111011
101001001111011
011001001111011
110000011111011
011000011111011
100010011111011
111011100000111
111011010000111
101011110000111
011101011000111
010111011000111
101100111000111
001101111000111
000111111000111
111010100100111
011011100100111
111010010100111
011011010100111
101010110100111
001011110100111
010111001100111
101100101100111
100110101100111
001101101100111
000111101100111
011001011100111
010011011100111
101000111100111
100010111100111
001001111100111
000011111100111
111001100010111
111001010010111
011101010010111
110011010010111
010111010010111
111000110010111
101001110010111
001101110010111
100011110010111
000111110010111
011101001010111
011100011010111
010110011010111
110011000110111
010111000110111
011001100110111
001101100110111
110010010110111
010110001110111
011001001110111
010101001110111
001101001110111
011000011110111
010010011110111
110011100001111
111000110001111
101100110001111
100110101001111
101100011001111
100100111001111
100010111001111
000110111001111
110011000101111
111000100101111
101100100101111
110010100101111
100110100101111
010011100101111
000111100101111
111000010101111
101100001101111
100110001101111
101000011101111
100010011101111
110001100011111
100011100011111
000111100011111
110000110011111
011000110011111
001100110011111
100010110011111
000110110011111
001100011011111
000110011011111
110001000111111
100011000111111
000111000111111
011000100111111
001100100111111
010001100111111
000101100111111
110000010111111
011000010111111
100010010111111
001100001111111
000110001111111
001000011111111
000010011111111


==> anc/HP2_15_S3.dat <==
# Triangulations HP2_15 with symmetry group S3
#
# (C) Alexander A. Gaifullin, 2023
#
# HP2_15(S3,1) is one of the three 
# Brehm-Kuhnel triangulations.
# All other triangulations are new.
#
# Generators of symmetry group:
# (1 2 3)(4 5 6)(7 8 9)(10 11 12)(13 14 15)
# (1 4)(2 6)(3 5)(7 8)(10 11)(13 14)

# HP2_15(S3,1)
490
111111111000000
111100111110000
011110111110000
101011111110000
100111111110000
011110111101000
111001111101000
110101111101000
001111111101000
111010111011000
110101111011000
101011111011000
010111111011000
111111000111000
111001110111000
110101110111000
010111110111000
111010101111000
101011101111000
100111101111000
111100011111000
011110011111000
001111011111000
111000111111000
110100111111000
011010111111000
010110111111000
101001111111000
100101111111000
001011111111000
000111111111000
111111011000100
111101111000100
101111111000100
111100111100100
111001111100100
110101111100100
101011111100100
100111111100100
001111111100100
101011110110100
111100101110100
111010101110100
101011011110100
101100111110100
101010111110100
010111110101100
001111110101100
110101101101100
110101011101100
010101111101100
001101111101100
111111000011100
111100011011100
111010011011100
011110011011100
010111011011100
001111011011100
111011000111100
110111000111100
111010100111100
111001100111100
110101100111100
101011100111100
100111100111100
010111100111100
010011110111100
001011110111100
110100101111100
110010101111100
111111101000010
111110111000010
110111111000010
111100111010010
111010111010010
011110111010010
110101111010010
100111111010010
010111111010010
011110110110010
011110101110010
100111011110010
001111011110010
100110111110010
001110111110010
111111000101010
111010101101010
111001101101010
101011101101010
100111101101010
001111101101010
111010110011010
111001110011010
110101101011010
110101011011010
110010111011010
110001111011010
111101000111010
011111000111010
111100010111010
011110010111010
111001010111010
110101010111010
010111010111010
001111010111010
011010110111010
011001110111010
100101011111010
001101011111010
111111001000110
111101101000110
101111101000110
111110011000110
110111011000110
101110111000110
110111010100110
111011001100110
111010101100110
111001101100110
101011101100110
100111101100110
001111101100110
100111011100110
001111011100110
100110111100110
001110111100110
111101100010110
011111001010110
111100101010110
111010101010110
111100011010110
111010011010110
011110011010110
010111011010110
001111011010110
101100111010110
101010111010110
011011001110110
011010101110110
001011011110110
100100111110110
001100111110110
100010111110110
001010111110110
111111000001110
101111100001110
111110010001110
110101101001110
110101011001110
111011000101110
110111000101110
111010100101110
111001100101110
101011100101110
100111100101110
001111100101110
110110010101110
110101010101110
010111010101110
001111010101110
001110110101110
110010101101110
110001101101110
100101101101110
001101101101110
110001011101110
100101011101110
001101011101110
111101000011110
011111000011110
111010100011110
111001100011110
110101100011110
101101100011110
111100010011110
111010010011110
011110010011110
010111010011110
001111010011110
101010110011110
110100101011110
110010101011110
010101101011110
110100011011110
110010011011110
010101011011110
001101011011110
011011000111110
011010100111110
011001100111110
010011010111110
001011010111110
010010110111110
001010110111110
010001110111110
001001110111110
111111110000001
111011111000001
011111111000001
111111000110001
111100110110001
111001110110001
110101110110001
100111110110001
010111110110001
111010111001001
011110111001001
111001111001001
101011111001001
010111111001001
001111111001001
011110110101001
011110101101001
111100011101001
111001011101001
011100111101001
011001111101001
101011110011001
100111101011001
010111101011001
101011011011001
100011111011001
010011111011001
111110000111001
101111000111001
111100001111001
111010001111001
011110001111001
101011001111001
100111001111001
001111001111001
100110101111001
010110101111001
101100011111001
101001011111001
111111010000101
111101110000101
101111110000101
111011011000101
011111011000101
011101111000101
110111010100101
111100110100101
111001110100101
110101110100101
100111110100101
010111110100101
111011001100101
111100011100101
111001011100101
011100111100101
011001111100101
111111000010101
111101100010101
101011110010101
011111001010101
101011011010101
111011000110101
110111000110101
111100100110101
111001100110101
110101100110101
100111100110101
010111100110101
101100110110101
101001110110101
100011110110101
010011110110101
111100001110101
111010001110101
101011001110101
011011001110101
011100101110101
101100011110101
101001011110101
100011011110101
101111100001101
111110010001101
010111110001101
001111110001101
111100011001101
111010011001101
011110011001101
010111011001101
001111011001101
010101111001101
001101111001101
110110010101101
010110110101101
110100011101101
010100111101101
001100111101101
010001111101101
001001111101101
111110000011101
101111000011101
101101100011101
101011100011101
100111100011101
010111100011101
101010110011101
010011110011101
001011110011101
111100001011101
111010001011101
011110001011101
010111001011101
001111001011101
010101101011101
101100011011101
101010011011101
010011011011101
001011011011101
110110000111101
100110100111101
010110100111101
110100001111101
110010001111101
100100101111101
010100101111101
100010101111101
010010101111101
111111100000011
111110110000011
110111110000011
111011101000011
011111101000011
110011111000011
111111000100011
110111010100011
011110110100011
111011001100011
011110101100011
111101100010011
111100110010011
111001110010011
110101110010011
100111110010011
010111110010011
011111001010011
100111101010011
010111101010011
100011111010011
010011111010011
111101000110011
011111000110011
111100010110011
111001010110011
110101010110011
100111010110011
010111010110011
011100110110011
100110110110011
010110110110011
011001110110011
011110001110011
011011001110011
100111001110011
001111001110011
011100101110011
100110101110011
010110101110011
100011011110011
101111100001011
111110010001011
111010110001011
111001110001011
111010101001011
111001101001011
101011101001011
100111101001011
001111101001011
110010111001011
110001111001011
111110000101011
101111000101011
111100010101011
110110010101011
011110010101011
111001010101011
011010110101011
001110110101011
011001110101011
111010001101011
111001001101011
101011001101011
100111001101011
001111001101011
011010101101011
100110101101011
001110101101011
011001101101011
110001011101011
101101100011011
101001110011011
100101101011011
100010111011011
010010111011011
100001111011011
010001111011011
101101000111011
101100010111011
101001010111011
100101001111011
001101001111011
100100011111011
001100011111011
100001011111011
001001011111011
101110110000111
011101101000111
110011011000111
110011010100111
100110110100111
110011001100111
011001101100111
110001011100111
100011011100111
011101100010111
101100110010111
011101001010111
011100101010111
010101101010111
010011011010111
011001100110111
010011010110111
100100110110111
001100110110111
100010110110111
010010110110111
010001110110111
001001110110111
011001001110111
010011001110111
011000101110111
100100101110111
001100101110111
100010101110111
010010101110111
100100011110111
001100011110111
100010011110111
001001011110111
000011011110111
101110100001111
101110010001111
101010110001111
001110110001111
001101101001111
110010011001111
100110100101111
110010010101111
100110010101111
001100110101111
010010110101111
000110110101111
010001110101111
001001110101111
110010001101111
100100101101111
001100101101111
100010101101111
010010101101111
010001101101111
001001101101111
110000011101111
100100011101111
001100011101111
010001011101111
001001011101111
101100100011111
001101100011111
101100010011111
101000110011111
100010110011111
010010110011111
010001110011111
001001110011111
001101001011111
100100101011111
100010101011111
010010101011111
010001101011111
000101101011111
100100011011111
001100011011111
100010011011111
010010011011111
010001011011111
001001011011111

# HP2_15(S3,2)
490
111111111000000
111100111110000
100111111110000
111001111101000
001111111101000
111010111011000
010111111011000
111111000111000
111001110111000
110101110111000
010111110111000
111010101111000
101011101111000
100111101111000
111100011111000
011110011111000
001111011111000
111000111111000
110100111111000
011010111111000
010110111111000
101001111111000
100101111111000
001011111111000
000111111111000
111111011000100
111101111000100
101111111000100
111100111100100
111001111100100
100111111100100
001111111100100
101011111010100
111011001110100
111100101110100
111010101110100
101011101110100
101100111110100
101001111110100
100011111110100
001011111110100
110101111001100
110111010101100
110101110101100
010111110101100
001111110101100
110100111101100
110001111101100
100101111101100
001101111101100
111111000011100
111101100011100
101111100011100
111100011011100
111010011011100
011110011011100
010111011011100
001111011011100
111011000111100
110111000111100
111010100111100
111001100111100
110101100111100
101011100111100
100111100111100
010111100111100
010011110111100
001011110111100
110100101111100
110010101111100
111111101000010
111110111000010
110111111000010
011110111100010
111100111010010
111010111010010
100111111010010
010111111010010
011111001110010
011110011110010
100111011110010
001111011110010
011100111110010
011010111110010
100110111110010
010110111110010
110101111001010
111111000101010
111110010101010
110111010101010
111010101101010
111001101101010
101011101101010
100111101101010
001111101101010
111101100011010
111010110011010
111001110011010
110101110011010
110100111011010
110010111011010
100101111011010
010101111011010
111101000111010
011111000111010
111100010111010
011110010111010
111001010111010
110101010111010
010111010111010
001111010111010
011010110111010
011001110111010
100101011111010
001101011111010
111111001000110
111101101000110
101111101000110
111110011000110
110111011000110
101110111000110
111011001100110
111010101100110
111001101100110
101011101100110
100111101100110
001111101100110
100111011100110
001111011100110
100110111100110
001110111100110
011111001010110
111100101010110
111010101010110
111100011010110
111010011010110
011110011010110
010111011010110
001111011010110
101100111010110
101010111010110
011011001110110
011100101110110
011010101110110
100011011110110
001011011110110
100100111110110
001100111110110
100010111110110
001010111110110
111111000001110
111101100001110
101111100001110
111110010001110
110111010001110
110101101001110
110101011001110
111011000101110
111010100101110
111001100101110
101011100101110
100111100101110
001111100101110
110011010101110
100111010101110
001111010101110
110010101101110
110001101101110
100101101101110
001101101101110
100101011101110
001101011101110
011111000011110
111100100011110
111010100011110
011101100011110
111100010011110
111010010011110
011110010011110
010111010011110
001111010011110
110100101011110
110010101011110
110100011011110
110010011011110
010101011011110
001101011011110
011011000111110
011010100111110
011001100111110
010011010111110
001011010111110
010010110111110
001010110111110
010001110111110
001001110111110
111111110000001
111011111000001
011111111000001
011110111100001
101011111010001
111111000110001
111100110110001
111001110110001
110101110110001
100111110110001
010111110110001
111011001110001
011111001110001
111010111001001
111001111001001
010111111001001
001111111001001
111110010101001
111100011101001
011110011101001
111001011101001
011010111101001
010110111101001
001110111101001
011001111101001
101111100011001
101011101011001
100111101011001
010111101011001
101010111011001
101001111011001
010011111011001
001011111011001
111110000111001
101111000111001
111100001111001
111010001111001
011110001111001
101011001111001
100111001111001
001111001111001
100110101111001
010110101111001
101100011111001
101001011111001
111111010000101
111101110000101
101111110000101
111011011000101
011111011000101
011101111000101
110111010100101
111100110100101
111001110100101
110101110100101
100111110100101
010111110100101
111100011100101
111001011100101
011100111100101
011001111100101
111111000010101
111101100010101
101111100010101
101011110010101
111011001010101
011111001010101
101011011010101
110111000110101
111100100110101
111001100110101
110101100110101
100111100110101
010111100110101
101100110110101
101001110110101
100011110110101
010011110110101
111100001110101
111001001110101
110011001110101
101100011110101
101001011110101
111110010001101
010111110001101
001111110001101
111100011001101
111010011001101
011110011001101
010111011001101
001111011001101
010101111001101
001101111001101
110110010101101
010110110101101
001110110101101
110100011101101
110001011101101
010100111101101
001100111101101
010001111101101
001001111101101
111110000011101
101110100011101
010111100011101
001111100011101
010011110011101
001011110011101
111100001011101
111010001011101
011110001011101
010111001011101
001111001011101
101100011011101
101010011011101
010011011011101
001011011011101
110110000111101
100110100111101
010110100111101
110100001111101
110010001111101
100100101111101
010100101111101
100010101111101
010010101111101
111111100000011
111110110000011
110111110000011
111011101000011
011111101000011
110011111000011
111111000100011
111110010100011
110111010100011
011110110100011
111011001100011
011111001100011
011110101100011
111101100010011
111100110010011
111001110010011
110101110010011
100111110010011
010111110010011
100111101010011
010111101010011
100011111010011
010011111010011
111101000110011
111100010110011
111001010110011
110101010110011
100111010110011
010111010110011
011100110110011
100110110110011
010110110110011
011001110110011
011101001110011
100111001110011
010111001110011
100110101110011
010110101110011
101111100001011
111010110001011
111001110001011
111010101001011
111001101001011
101011101001011
100111101001011
001111101001011
110010111001011
110001111001011
101111000101011
111010010101011
101110010101011
111001010101011
011010110101011
011001110101011
111010001101011
111001001101011
101011001101011
100111001101011
001111001101011
011010101101011
100110101101011
001110101101011
011001101101011
101101100011011
101010110011011
101001110011011
100101101011011
010101101011011
100010111011011
010010111011011
100001111011011
010001111011011
101101000111011
101100010111011
101001010111011
100101001111011
001101001111011
100100011111011
001100011111011
100001011111011
001001011111011
101110110000111
011101101000111
110011011000111
110011010100111
100110110100111
001110110100111
110011001100111
011100101100111
011001101100111
011101100010111
101100110010111
101010110010111
011101001010111
100011011010111
010011011010111
011100100110111
011001100110111
100011010110111
010011010110111
100100110110111
001100110110111
100010110110111
010010110110111
010001110110111
001001110110111
011100001110111
011001001110111
100011001110111
010011001110111
100100101110111
010100101110111
100010101110111
010010101110111
100100011110111
001100011110111
100001011110111
001001011110111
101110100001111
101110010001111
010101101001111
001101101001111
110010011001111
110001011001111
100110100101111
001110100101111
110010010101111
100110010101111
001110010101111
110001010101111
010010110101111
001010110101111
010001110101111
001001110101111
110010001101111
110001001101111
100100101101111
001100101101111
100010101101111
010010101101111
010001101101111
001001101101111
100100011101111
001100011101111
100001011101111
001001011101111
101100100011111
101010100011111
010101100011111
001101100011111
101100010011111
101010010011111
010010110011111
001010110011111
010001110011111
001001110011111
010101001011111
001101001011111
100100101011111
010100101011111
100010101011111
010010101011111
100100011011111
001100011011111
100010011011111
010010011011111
010001011011111
001001011011111

# HP2_15(S3,3)
490
111111111000000
111111011100000
111110111100000
011111111100000
111111101010000
111011111010000
101111111010000
111111001110000
111110101110000
101111011110000
101110111110000
111111110001000
111101111001000
110111111001000
111111010101000
011111110101000
111101011101000
011101111101000
111111100011000
111011110011000
110111101011000
110011111011000
111111000111000
111000111111000
000111111111000
111101101010100
111011011010100
111001111010100
101101111010100
100111111010100
100111110110100
111011001110100
110111001110100
111100101110100
110110101110100
011110101110100
100110111110100
101111110001100
110111011001100
111001111001100
101101111001100
100111111001100
111011010101100
110111010101100
011110110101100
011011110101100
001111110101100
111001101101100
011001111101100
111011010011100
111001110011100
110111001011100
100111101011100
111010011011100
110011011011100
010111011011100
111000111011100
110001111011100
100011111011100
000111111011100
111011000111100
110111000111100
111001100111100
100111100111100
010111010111100
000111110111100
111010001111100
111000101111100
011000111111100
000110111111100
011111101100010
110111011100010
111100111100010
110110111100010
010111111100010
111100110110010
111101001110010
011111001110010
101101011110010
101011011110010
100111011110010
101100111110010
111110110001010
111101101001010
111100111001010
110110111001010
010111111001010
011111100101010
010111110101010
111101001101010
111001101101010
011101101101010
001111101101010
111100011101010
111000111101010
011100111101010
010101111101010
000111111101010
111101100011010
011111100011010
111010110011010
101011110011010
011011110011010
010111011011010
010011111011010
111101000111010
011111000111010
111001100111010
111100010111010
010111010111010
111000110111010
001111001111010
000111011111010
101000111111010
000011111111010
111101101000110
110111011000110
110111010100110
110111001100110
111100101100110
110110101100110
011110101100110
111001101100110
100110111100110
111101100010110
111101001010110
101101011010110
101011011010110
100111011010110
010111011010110
101100111010110
111100100110110
111001100110110
100111010110110
010111010110110
011100110110110
100011110110110
111100001110110
011110001110110
111001001110110
110101001110110
101011001110110
011011001110110
100111001110110
010111001110110
101100101110110
100110011110110
100100111110110
001100111110110
100010111110110
101110110001110
011110110001110
101011110001110
011011110001110
101101101001110
110110011001110
101100111001110
100110111001110
011110100101110
011011100101110
011100110101110
010110110101110
010011110101110
001110101101110
101001101101110
001100111101110
000110111101110
101011010011110
011011010011110
101001110011110
011001110011110
100011110011110
101010011011110
010110011011110
101000111011110
100010111011110
011110000111110
101011000111110
011011000111110
101001100111110
011001100111110
100011100111110
011100010111110
010110010111110
010011010111110
011000110111110
010001110111110
000011110111110
101010001111110
001110001111110
101000101111110
100010101111110
001100011111110
000110011111110
001000111111110
000010111111110
111110110100001
111011011100001
111010111100001
011011111100001
001111111100001
101111110010001
011111101010001
111010111010001
011011111010001
001111111010001
111110100110001
101111010110001
111100110110001
101110110110001
100111110110001
111010101110001
001111011110001
111000111110001
101010111110001
001110111110001
000111111110001
111110010101001
101111010101001
001111101101001
111001011101001
110101011101001
101101011101001
001101111101001
111110100011001
101111100011001
110110101011001
110101101011001
010111101011001
111010011011001
110010111011001
111110000111001
101111000111001
100111100111001
111100010111001
111010001111001
001111001111001
000111101111001
111000011111001
110000111111001
000101111111001
101111110000101
111011011000101
111011010100101
011110110100101
011011110100101
100111110100101
001111110100101
111011001100101
011001111100101
101101110010101
110110101010101
011110101010101
110101101010101
011101101010101
011011011010101
011001111010101
001101111010101
110110100110101
011110100110101
011100110110101
100101110110101
110010101110101
011010101110101
001110101110101
011000111110101
001100111110101
101111100001101
101111010001101
111010011001101
111001011001101
110101011001101
101101011001101
001101111001101
100111100101101
001111100101101
111010010101101
110110010101101
011110010101101
111001010101101
110101010101101
101011010101101
100111010101101
001111010101101
001101110101101
111010001101101
111001001101101
001110101101101
110001101101101
011001011101101
001100111101101
010001111101101
001001111101101
110110001011101
110101001011101
100110101011101
110001101011101
100101101011101
011010011011101
010101011011101
010001111011101
000101111011101
110110000111101
011110000111101
110101000111101
100110100111101
110001100111101
100101100111101
011100010111101
010101010111101
010001110111101
000101110111101
110010001111101
011010001111101
001110001111101
110000101111101
100010101111101
000110101111101
011000011111101
001100011111101
010000111111101
000100111111101
111110110000011
011111101000011
110110110100011
011011101100011
110101011100011
101101011100011
110011011100011
101011011100011
110010111100011
010011111100011
011111100010011
111100110010011
111010110010011
101011110010011
011011110010011
011111001010011
010011111010011
101101010110011
101011010110011
110100110110011
100011110110011
101010011110011
001101011110011
001011011110011
100010111110011
000011111110011
111110100001011
111110010001011
110110101001011
110101101001011
010111101001011
001111101001011
110010111001011
110101001101011
101101001101011
110001101101011
001011101101011
110100011101011
101100011101011
010101011101011
110000111101011
010001111101011
111100100011011
111010100011011
011110100011011
110101100011011
101101100011011
101011100011011
010111100011011
001111100011011
111100010011011
111010010011011
110010110011011
010111001011011
001111001011011
010011101011011
101010011011011
010101011011011
100010111011011
010010111011011
010001111011011
110101000111011
101101000111011
101011000111011
110001100111011
100011100111011
110100010111011
101100010111011
010101010111011
110000110111011
010001110111011
101010001111011
001101001111011
001011001111011
100010101111011
000011101111011
101000011111011
001100011111011
000101011111011
100000111111011
000001111111011
101110110000111
011110110000111
101011110000111
011011110000111
110110101000111
011110101000111
110101101000111
011101101000111
110101011000111
101101011000111
110011011000111
101011011000111
110110100100111
011011100100111
110110010100111
110101010100111
110011010100111
100110110100111
010110110100111
100011110100111
010011110100111
110011001100111
101011001100111
011011001100111
110010101100111
011010101100111
110001101100111
011001101100111
110101100010111
101101100010111
011101100010111
101101010010111
011011010010111
101100110010111
011100110010111
101001110010111
011001110010111
011110001010111
011101001010111
011011001010111
010101011010111
001101011010111
010011011010111
001011011010111
110101000110111
110100100110111
110001100110111
100101010110111
010101010110111
100100110110111
010100110110111
100001110110111
010001110110111
101110100001111
101101100001111
101011100001111
110110010001111
101110010001111
011110010001111
110110001001111
101101001001111
100110101001111
001110101001111
100101101001111
001101101001111
110100011001111
101100011001111
110010011001111
101010011001111
101011000101111
100011100101111
001011100101111
101010001101111
101001001101111
100010101101111
001010101101111
100001101101111
001001101101111
011110000011111
011100010011111
011010010011111
010110001011111
001110001011111
010100011011111
001100011011111
010010011011111
001010011011111

# HP2_15(S3,4)
490
111111111000000
111111011100000
111110111100000
011111111100000
111111101010000
111011111010000
101111111010000
111111001110000
111110101110000
101111011110000
111010111110000
101110111110000
001111111110000
111111110001000
111101111001000
110111111001000
111111010101000
011111110101000
111101011101000
111100111101000
011101111101000
010111111101000
111111100011000
111011110011000
110111101011000
111001111011000
110011111011000
100111111011000
111111000111000
111000111111000
000111111111000
111101101010100
111011011010100
101101111010100
100111110110100
111011001110100
110111001110100
111100101110100
110110101110100
011110101110100
100110111110100
101111110001100
110111011001100
101101111001100
111011010101100
110111010101100
011110110101100
011011110101100
001111110101100
111001101101100
011001111101100
111011010011100
100111110011100
110111001011100
111001101011100
111010011011100
111001011011100
110011011011100
100111011011100
010111011011100
100110111011100
101001111011100
011001111011100
100101111011100
111011000111100
110111000111100
000111110111100
111000101111100
011000111111100
000110111111100
011111101100010
110111011100010
110110111100010
111100110110010
111101001110010
011111001110010
101101011110010
101011011110010
100111011110010
101100111110010
111110110001010
111101101001010
110110111001010
011111100101010
111100110101010
111101001101010
111100101101010
111001101101010
011101101101010
010111101101010
001111101101010
010111011101010
110100111101010
101100111101010
010110111101010
010011111101010
111101100011010
011111100011010
111010110011010
101011110011010
011011110011010
010111011011010
010011111011010
111101000111010
011111000111010
111000110111010
000111011111010
101000111111010
000011111111010
111101101000110
110111011000110
110111010100110
110110110100110
110111001100110
111100101100110
110110101100110
011110101100110
111001101100110
011011101100110
100110111100110
111101100010110
101101110010110
111101001010110
101101011010110
101011011010110
011011011010110
100111011010110
010111011010110
101100111010110
111100100110110
100111010110110
011100110110110
100011110110110
111100001110110
011110001110110
111001001110110
110101001110110
101011001110110
011011001110110
100111001110110
010111001110110
101100101110110
100110011110110
100100111110110
001100111110110
100010111110110
101110110001110
011110110001110
101011110001110
011011110001110
101100111001110
100110111001110
011110100101110
111001100101110
011011100101110
010111010101110
011100110101110
010110110101110
010011110101110
001110101101110
101001101101110
001100111101110
000110111101110
111001100011110
101011010011110
011011010011110
010111010011110
101001110011110
011001110011110
100011110011110
101010011011110
010110011011110
101000111011110
100010111011110
011110000111110
111001000111110
101011000111110
011011000111110
010111000111110
111000100111110
110001100111110
100011100111110
011100010111110
010101010111110
000111010111110
011000110111110
010001110111110
000011110111110
101010001111110
001110001111110
101000101111110
100010101111110
001100011111110
000110011111110
001000111111110
000010111111110
111110110100001
111011011100001
011011111100001
101111110010001
011111101010001
011011111010001
111110100110001
101111010110001
111100110110001
111010110110001
101110110110001
100111110110001
001111110110001
001111101110001
111010011110001
110010111110001
011010111110001
001101111110001
001011111110001
111110010101001
101111010101001
001111101101001
111001011101001
110101011101001
101101011101001
001101111101001
111110100011001
101111100011001
110110101011001
110101101011001
010111101011001
111010011011001
110010111011001
111110000111001
101111000111001
000111101111001
111000011111001
110000111111001
000101111111001
101111110000101
111011011000101
111011010100101
110110110100101
011110110100101
011011110100101
100111110100101
001111110100101
111011001100101
011011101100101
011001111100101
110110101010101
011110101010101
110101101010101
011101101010101
011001111010101
001101111010101
110110100110101
011110100110101
100111100110101
011100110110101
100101110110101
111010001110101
110010101110101
011010101110101
001110101110101
011000111110101
001100111110101
101111100001101
101111010001101
101101101001101
111010011001101
110110011001101
111001011001101
110101011001101
101101011001101
001101111001101
001111100101101
111010010101101
110110010101101
011110010101101
111001010101101
110101010101101
101011010101101
100111010101101
001111010101101
001101110101101
111001001101101
001110101101101
110001101101101
011001011101101
001100111101101
010001111101101
001001111101101
100111100011101
111010001011101
110110001011101
110101001011101
100110101011101
110001101011101
100101101011101
011010011011101
010101011011101
010001111011101
000101111011101
111010000111101
110110000111101
011110000111101
110101000111101
100111000111101
110001100111101
100011100111101
000111100111101
011100010111101
010101010111101
010001110111101
000101110111101
111000001111101
101010001111101
001110001111101
110000101111101
100010101111101
000110101111101
011000011111101
001100011111101
010000111111101
000100111111101
111110110000011
011111101000011
110101011100011
101101011100011
110011011100011
101011011100011
110010111100011
010011111100011
011111100010011
111100110010011
111010110010011
101101110010011
101011110010011
011011110010011
011111001010011
011011011010011
010011111010011
111100010110011
101101010110011
101011010110011
110100110110011
100011110110011
001111001110011
101010011110011
001101011110011
001011011110011
100010111110011
000011111110011
111110100001011
111110010001011
110110101001011
110101101001011
101101101001011
010111101001011
001111101001011
110110011001011
110010111001011
111100010101011
110101001101011
101101001101011
001111001101011
110001101101011
001011101101011
110100011101011
101100011101011
010101011101011
110000111101011
010001111101011
111100100011011
111010100011011
011110100011011
110101100011011
101101100011011
101011100011011
010111100011011
001111100011011
111010010011011
110010110011011
010111001011011
010011101011011
101010011011011
010101011011011
100010111011011
010010111011011
010001111011011
111100000111011
110101000111011
101101000111011
101011000111011
001111000111011
110001100111011
100011100111011
111000010111011
011100010111011
010101010111011
110000110111011
010001110111011
101010001111011
001110001111011
000111001111011
100010101111011
000011101111011
101000011111011
001100011111011
000101011111011
100000111111011
000001111111011
110110110000111
101110110000111
011110110000111
101101110000111
101011110000111
011011110000111
110110101000111
011110101000111
110101101000111
101101101000111
011101101000111
011011101000111
110110011000111
110101011000111
101101011000111
110011011000111
101011011000111
011011011000111
110101010100111
110011010100111
110100110100111
110010110100111
100011110100111
010011110100111
110011001100111
101011001100111
110010101100111
110001101100111
010011101100111
001011101100111
110101100010111
011101100010111
011100110010111
011001110010111
100101110010111
001101110010111
011110001010111
011101001010111
011010011010111
011001011010111
010101011010111
001101011010111
110101000110111
110100100110111
110001100110111
100101010110111
010101010110111
100100110110111
010100110110111
100001110110111
010001110110111
101110100001111
101011100001111
101110010001111
011110010001111
101100101001111
100110101001111
001110101001111
101001101001111
101100011001111
101010011001111
100110011001111
010110011001111
101011000101111
100011100101111
001011100101111
101010001101111
101001001101111
100010101101111
001010101101111
100001101101111
001001101101111
011110000011111
011100010011111
011010010011111
010110001011111
001110001011111
010100011011111
001100011011111
010010011011111
001010011011111

# HP2_15(S3,5)
490
111111111000000
111111011100000
111110111100000
011111111100000
111111101010000
111011111010000
101111111010000
111111001110000
111110101110000
101111011110000
111010111110000
101110111110000
001111111110000
111111110001000
111101111001000
110111111001000
111111010101000
011111110101000
111101011101000
111100111101000
011101111101000
010111111101000
111111100011000
111011110011000
110111101011000
111001111011000
110011111011000
100111111011000
111111000111000
111000111111000
000111111111000
111101101010100
111011011010100
101101111010100
100111110110100
111011001110100
110111001110100
111100101110100
110110101110100
100110111110100
101111110001100
110111011001100
101101111001100
111011010101100
110111010101100
011011110101100
001111110101100
111001101101100
011001111101100
111011010011100
101011110011100
100111110011100
110111001011100
111001101011100
110101101011100
111010011011100
111001011011100
110011011011100
100111011011100
010111011011100
100110111011100
101001111011100
011001111011100
100101111011100
111011000111100
110111000111100
000111110111100
111000101111100
011000111111100
000110111111100
011111101100010
110111011100010
110110111100010
111100110110010
111101001110010
011111001110010
101101011110010
100111011110010
101100111110010
111110110001010
111101101001010
110110111001010
011111100101010
111100110101010
011110110101010
111101001101010
111100101101010
111001101101010
011101101101010
010111101101010
001111101101010
110101011101010
010111011101010
110100111101010
101100111101010
010110111101010
010011111101010
111101100011010
011111100011010
111010110011010
011011110011010
010111011011010
010011111011010
111101000111010
011111000111010
111000110111010
000111011111010
101000111111010
000011111111010
111101101000110
110111011000110
110111010100110
110110110100110
011110110100110
110111001100110
111100101100110
110110101100110
011110101100110
111001101100110
011011101100110
100110111100110
111101100010110
101101110010110
101011110010110
111101001010110
101101011010110
101011011010110
011011011010110
100111011010110
010111011010110
101100111010110
111100100110110
100111010110110
011100110110110
100011110110110
111100001110110
011110001110110
111001001110110
110101001110110
101011001110110
011011001110110
100111001110110
010111001110110
101100101110110
100110011110110
100100111110110
001100111110110
100010111110110
101110110001110
011011110001110
101100111001110
100110111001110
111001100101110
011011100101110
011110010101110
010111010101110
011010110101110
001110110101110
010011110101110
001110101101110
101001101101110
001100111101110
000110111101110
111001100011110
101011100011110
011011010011110
010111010011110
101010110011110
011001110011110
001011110011110
101010011011110
010110011011110
101000111011110
100010111011110
011110000111110
111001000111110
101011000111110
011011000111110
010111000111110
111000100111110
110001100111110
100011100111110
011100010111110
010101010111110
000111010111110
011000110111110
010001110111110
000011110111110
101010001111110
001110001111110
101000101111110
100010101111110
001100011111110
000110011111110
001000111111110
000010111111110
111110110100001
111011011100001
011011111100001
101111110010001
011111101010001
011011111010001
111110100110001
101111010110001
111100110110001
111010110110001
101110110110001
100111110110001
001111110110001
011110101110001
001111101110001
111010011110001
101011011110001
110010111110001
011010111110001
001101111110001
001011111110001
111110010101001
101111010101001
001111101101001
111001011101001
101101011101001
001101111101001
111110100011001
101111100011001
110110101011001
010111101011001
111010011011001
110010111011001
111110000111001
101111000111001
000111101111001
111000011111001
110000111111001
000101111111001
101111110000101
111011011000101
111011010100101
110110110100101
011110110100101
011011110100101
100111110100101
001111110100101
111011001100101
011110101100101
011011101100101
011001111100101
110110101010101
011101101010101
011001111010101
001101111010101
110110100110101
100111100110101
011100110110101
100101110110101
111010001110101
011110001110101
011100101110101
110010101110101
010110101110101
011000111110101
001100111110101
101111100001101
101111010001101
110101101001101
101101101001101
111010011001101
110110011001101
111001011001101
110101011001101
101101011001101
001101111001101
001111100101101
111010010101101
110110010101101
011110010101101
111001010101101
110101010101101
101011010101101
100111010101101
001111010101101
001101110101101
111001001101101
001110101101101
110001101101101
011001011101101
001100111101101
010001111101101
001001111101101
110101100011101
100111100011101
111010001011101
110110001011101
110100101011101
100110101011101
010101101011101
011010011011101
010101011011101
010001111011101
000101111011101
111010000111101
110110000111101
011110000111101
110101000111101
100111000111101
110001100111101
100011100111101
000111100111101
011100010111101
010101010111101
010001110111101
000101110111101
111000001111101
101010001111101
001110001111101
110000101111101
100010101111101
000110101111101
011000011111101
001100011111101
010000111111101
000100111111101
111110110000011
011111101000011
101101011100011
110011011100011
110010111100011
010011111100011
011111100010011
111100110010011
111010110010011
101101110010011
101011110010011
011011110010011
011111001010011
101011011010011
011011011010011
010011111010011
111100010110011
101101010110011
110100110110011
100011110110011
101011001110011
001111001110011
101001011110011
001101011110011
100011011110011
100010111110011
000011111110011
111110100001011
111110010001011
110110101001011
110101101001011
101101101001011
010111101001011
001111101001011
110110011001011
110101011001011
110010111001011
111100010101011
110101010101011
101101001101011
001111001101011
110001101101011
001011101101011
101100011101011
110001011101011
100101011101011
110000111101011
010001111101011
111100100011011
111010100011011
011110100011011
110101100011011
101101100011011
101011100011011
010111100011011
001111100011011
111010010011011
110010110011011
010111001011011
010011101011011
101010011011011
010101011011011
100010111011011
010010111011011
010001111011011
111100000111011
110101000111011
101101000111011
101011000111011
001111000111011
110001100111011
100011100111011
111000010111011
011100010111011
010101010111011
110000110111011
010001110111011
101010001111011
001110001111011
000111001111011
100010101111011
000011101111011
101000011111011
001100011111011
000101011111011
100000111111011
000001111111011
110110110000111
101110110000111
011110110000111
101101110000111
101011110000111
011011110000111
110110101000111
011110101000111
110101101000111
101101101000111
011101101000111
011011101000111
110110011000111
110101011000111
101101011000111
110011011000111
101011011000111
011011011000111
110101010100111
110011010100111
110100110100111
110010110100111
100011110100111
010011110100111
110011001100111
101011001100111
110010101100111
110001101100111
010011101100111
001011101100111
110101100010111
011101100010111
011100110010111
011001110010111
100101110010111
001101110010111
011110001010111
011101001010111
011010011010111
011001011010111
010101011010111
001101011010111
110101000110111
110100100110111
110001100110111
100101010110111
010101010110111
100100110110111
010100110110111
100001110110111
010001110110111
101110100001111
101011100001111
101110010001111
011110010001111
101100101001111
100110101001111
001110101001111
101001101001111
101100011001111
101010011001111
100110011001111
010110011001111
101011000101111
100011100101111
001011100101111
101010001101111
101001001101111
100010101101111
001010101101111
100001101101111
001001101101111
011110000011111
011100010011111
011010010011111
010110001011111
001110001011111
010100011011111
001100011011111
010010011011111
001010011011111

# HP2_15(S3,6)
490
111111111000000
111111011100000
111110111100000
011111111100000
111111101010000
111011111010000
101111111010000
111111001110000
111110101110000
101111011110000
101110111110000
111111110001000
111101111001000
110111111001000
111111010101000
011111110101000
111101011101000
011101111101000
111111100011000
111011110011000
110111101011000
110011111011000
111111000111000
111000111111000
000111111111000
111101101010100
111011011010100
111001111010100
101101111010100
100111111010100
100111110110100
111011001110100
110111001110100
111100101110100
110110101110100
100110111110100
101111110001100
110111011001100
111001111001100
101101111001100
100111111001100
111011010101100
110111010101100
011011110101100
001111110101100
111001101101100
011001111101100
111011010011100
111001110011100
101011110011100
110111001011100
110101101011100
100111101011100
111010011011100
110011011011100
010111011011100
111000111011100
110001111011100
100011111011100
000111111011100
111011000111100
110111000111100
111001100111100
100111100111100
010111010111100
000111110111100
111010001111100
111000101111100
011000111111100
000110111111100
011111101100010
110111011100010
111100111100010
110110111100010
010111111100010
111100110110010
111101001110010
011111001110010
101101011110010
100111011110010
101100111110010
111110110001010
111101101001010
111100111001010
110110111001010
010111111001010
011111100101010
011110110101010
010111110101010
111101001101010
111001101101010
011101101101010
001111101101010
111100011101010
110101011101010
111000111101010
011100111101010
010101111101010
000111111101010
111101100011010
011111100011010
111010110011010
011011110011010
010111011011010
010011111011010
111101000111010
011111000111010
111001100111010
111100010111010
010111010111010
111000110111010
001111001111010
000111011111010
101000111111010
000011111111010
111101101000110
110111011000110
110111010100110
011110110100110
110111001100110
111100101100110
110110101100110
011110101100110
111001101100110
100110111100110
111101100010110
101011110010110
111101001010110
101101011010110
101011011010110
100111011010110
010111011010110
101100111010110
111100100110110
111001100110110
100111010110110
010111010110110
011100110110110
100011110110110
111100001110110
011110001110110
111001001110110
110101001110110
101011001110110
011011001110110
100111001110110
010111001110110
101100101110110
100110011110110
100100111110110
001100111110110
100010111110110
101110110001110
011011110001110
101101101001110
110110011001110
101100111001110
100110111001110
011011100101110
011110010101110
011010110101110
001110110101110
010011110101110
001110101101110
101001101101110
001100111101110
000110111101110
101011100011110
011011010011110
101010110011110
011001110011110
001011110011110
101010011011110
010110011011110
101000111011110
100010111011110
011110000111110
101011000111110
011011000111110
101001100111110
011001100111110
100011100111110
011100010111110
010110010111110
010011010111110
011000110111110
010001110111110
000011110111110
101010001111110
001110001111110
101000101111110
100010101111110
001100011111110
000110011111110
001000111111110
000010111111110
111110110100001
111011011100001
111010111100001
011011111100001
001111111100001
101111110010001
011111101010001
111010111010001
011011111010001
001111111010001
111110100110001
101111010110001
111100110110001
101110110110001
100111110110001
111010101110001
011110101110001
101011011110001
001111011110001
111000111110001
101010111110001
001110111110001
000111111110001
111110010101001
101111010101001
001111101101001
111001011101001
101101011101001
001101111101001
111110100011001
101111100011001
110110101011001
010111101011001
111010011011001
110010111011001
111110000111001
101111000111001
100111100111001
111100010111001
111010001111001
001111001111001
000111101111001
111000011111001
110000111111001
000101111111001
101111110000101
111011011000101
111011010100101
011110110100101
011011110100101
100111110100101
001111110100101
111011001100101
011110101100101
011001111100101
101101110010101
110110101010101
011101101010101
011011011010101
011001111010101
001101111010101
110110100110101
011100110110101
100101110110101
011110001110101
011100101110101
110010101110101
010110101110101
011000111110101
001100111110101
101111100001101
101111010001101
110101101001101
111010011001101
111001011001101
110101011001101
101101011001101
001101111001101
100111100101101
001111100101101
111010010101101
110110010101101
011110010101101
111001010101101
110101010101101
101011010101101
100111010101101
001111010101101
001101110101101
111010001101101
111001001101101
001110101101101
110001101101101
011001011101101
001100111101101
010001111101101
001001111101101
110101100011101
110110001011101
110100101011101
100110101011101
010101101011101
011010011011101
010101011011101
010001111011101
000101111011101
110110000111101
011110000111101
110101000111101
100110100111101
110001100111101
100101100111101
011100010111101
010101010111101
010001110111101
000101110111101
110010001111101
011010001111101
001110001111101
110000101111101
100010101111101
000110101111101
011000011111101
001100011111101
010000111111101
000100111111101
111110110000011
011111101000011
110110110100011
011011101100011
101101011100011
110011011100011
110010111100011
010011111100011
011111100010011
111100110010011
111010110010011
101011110010011
011011110010011
011111001010011
101011011010011
010011111010011
101101010110011
110100110110011
100011110110011
101011001110011
101001011110011
001101011110011
100011011110011
100010111110011
000011111110011
111110100001011
111110010001011
110110101001011
110101101001011
010111101001011
001111101001011
110101011001011
110010111001011
110101010101011
101101001101011
110001101101011
001011101101011
101100011101011
110001011101011
100101011101011
110000111101011
010001111101011
111100100011011
111010100011011
011110100011011
110101100011011
101101100011011
101011100011011
010111100011011
001111100011011
111100010011011
111010010011011
110010110011011
010111001011011
001111001011011
010011101011011
101010011011011
010101011011011
100010111011011
010010111011011
010001111011011
110101000111011
101101000111011
101011000111011
110001100111011
100011100111011
110100010111011
101100010111011
010101010111011
110000110111011
010001110111011
101010001111011
001101001111011
001011001111011
100010101111011
000011101111011
101000011111011
001100011111011
000101011111011
100000111111011
000001111111011
101110110000111
011110110000111
101011110000111
011011110000111
110110101000111
011110101000111
110101101000111
011101101000111
110101011000111
101101011000111
110011011000111
101011011000111
110110100100111
011011100100111
110110010100111
110101010100111
110011010100111
100110110100111
010110110100111
100011110100111
010011110100111
110011001100111
101011001100111
011011001100111
110010101100111
011010101100111
110001101100111
011001101100111
110101100010111
101101100010111
011101100010111
101101010010111
011011010010111
101100110010111
011100110010111
101001110010111
011001110010111
011110001010111
011101001010111
011011001010111
010101011010111
001101011010111
010011011010111
001011011010111
110101000110111
110100100110111
110001100110111
100101010110111
010101010110111
100100110110111
010100110110111
100001110110111
010001110110111
101110100001111
101101100001111
101011100001111
110110010001111
101110010001111
011110010001111
110110001001111
101101001001111
100110101001111
001110101001111
100101101001111
001101101001111
110100011001111
101100011001111
110010011001111
101010011001111
101011000101111
100011100101111
001011100101111
101010001101111
101001001101111
100010101101111
001010101101111
100001101101111
001001101101111
011110000011111
011100010011111
011010010011111
010110001011111
001110001011111
010100011011111
001100011011111
010010011011111
001010011011111

# HP2_15(S3,7)
490
111111111000000
111010111110000
101110111110000
001111111110000
111100111101000
011101111101000
010111111101000
111001111011000
110011111011000
100111111011000
111111000111000
111001110111000
010111110111000
111010101111000
100111101111000
111100011111000
001111011111000
111000111111000
101100111111000
110010111111000
100110111111000
011001111111000
001101111111000
010011111111000
000111111111000
111111011000100
111110111000100
011111111000100
111101011100100
101111011100100
111100111100100
111010111100100
101110111100100
011101111100100
010111111100100
001111111100100
111110101010100
010111110110100
001111110110100
101110101110100
100111101110100
001111101110100
010011111110100
001011111110100
011111110001100
111100110101100
111001110101100
011101110101100
111100101101100
111010101101100
110100111101100
110010111101100
111111000011100
110011011011100
111101000111100
101111000111100
111100010111100
111001010111100
011101010111100
101100110111100
101001110111100
010101110111100
001101110111100
101110001111100
100111001111100
001111001111100
101100101111100
101010101111100
100101101111100
001101101111100
111111101000010
111011111000010
101111111000010
101111011100010
111110101010010
110111101010010
111010111010010
101110111010010
111001111010010
110011111010010
100111111010010
001111111010010
111010110110010
111001110110010
111100011110010
111010011110010
101110011110010
011010111110010
011001111110010
111011110001010
111111000101010
011101101101010
110011110011010
100111110011010
010111110011010
100111011011010
001111011011010
100101111011010
001101111011010
111110000111010
110111000111010
110011100111010
100111100111010
010111100111010
110010110111010
100110110111010
010110110111010
110001110111010
111100001111010
111010001111010
101110001111010
110100011111010
110010011111010
100110011111010
001110011111010
111111001000110
011111101000110
111011011000110
011011111000110
111010110100110
111001110100110
111101001100110
101111001100110
011101101100110
111010011100110
111001011100110
101011011100110
011010111100110
011001111100110
010111110010110
001111110010110
111110001010110
110111001010110
011110101010110
010111101010110
001111101010110
110011011010110
010011111010110
001011111010110
010010111110110
001010111110110
010001111110110
001001111110110
111111000001110
011111100001110
111011010001110
111010110001110
111001110001110
011011110001110
010111110001110
001111110001110
111101000101110
101111000101110
111010100101110
111001100101110
011101100101110
110010110101110
110001110101110
111100001101110
111010001101110
101110001101110
100111001101110
001111001101110
011100101101110
011010101101110
100101101101110
001101101101110
110100011101110
110010011101110
111110000011110
110111000011110
110011010011110
010111010011110
001111010011110
010101110011110
001101110011110
111100001011110
111010001011110
101110001011110
100111001011110
001111001011110
100101101011110
001101101011110
110100011011110
110010011011110
100011011011110
001011011011110
110101000111110
100101100111110
010101100111110
110100010111110
110001010111110
100100110111110
010100110111110
100001110111110
010001110111110
111111110000001
111101111000001
110111111000001
111101011100001
110111101010001
111111000110001
101110110110001
111011110001001
011111110001001
111100111001001
111001111001001
011101111001001
110011111001001
100111111001001
010111111001001
100111101101001
010111101101001
011101011101001
010111011101001
001111011101001
100110111101001
010110111101001
111010101011001
111001101011001
110011101011001
111100011011001
111001011011001
101100111011001
101001111011001
111011000111001
011111000111001
111010100111001
111001100111001
110011100111001
011101010111001
010111010111001
001111010111001
011010101111001
011001101111001
100011101111001
010011101111001
011100011111001
011001011111001
010011011111001
001011011111001
111111010000101
111110110000101
110111011000101
110110111000101
111101010100101
101111010100101
101110110100101
100111101100101
010111101100101
110101011100101
100111011100101
010111011100101
100110111100101
010110111100101
111111000010101
111110100010101
110111001010101
111100101010101
111010101010101
110110101010101
100111101010101
010111101010101
111101000110101
101111000110101
101110100110101
100111100110101
010111100110101
111100010110101
111001010110101
011101010110101
010111010110101
001111010110101
101100110110101
010110110110101
001110110110101
101001110110101
100011101110101
010011101110101
010011011110101
001011011110101
111011010001101
011111010001101
111100110001101
111010110001101
011110110001101
111100101001101
111010101001101
110011011001101
110100111001101
110010111001101
100100111101101
010100111101101
100010111101101
010010111101101
111011000011101
011111000011101
111100010011101
111001010011101
011101010011101
010111010011101
001111010011101
101100110011101
101001110011101
111100001011101
111010001011101
110011001011101
101100101011101
101010101011101
110100011011101
110001011011101
010011011011101
001011011011101
101011000111101
101010100111101
101001100111101
100011001111101
001011001111101
100010101111101
001010101111101
100001101111101
001001101111101
111111100000011
101111110000011
111101101000011
101101111000011
111111000100011
101111010100011
111101001100011
111100011100011
111001011100011
101101011100011
100111011100011
001111011100011
111110100010011
110111100010011
101110110010011
111100101010011
111001101010011
110101101010011
111100011010011
111001011010011
101100111010011
101001111010011
111110000110011
110111000110011
111010100110011
111001100110011
110011100110011
100111100110011
010111100110011
111100010110011
101110010110011
111001010110011
101010110110011
100110110110011
010110110110011
101001110110011
011010101110011
011001101110011
011100011110011
011001011110011
111011100001011
011111100001011
101011110001011
100111110001011
001111110001011
011101101001011
100111011001011
001111011001011
100101111001011
001101111001011
111011000101011
011111000101011
111010100101011
111001100101011
110011100101011
100111100101011
010111100101011
100110110101011
010110110101011
011101001101011
100111001101011
001111001101011
011010101101011
011001101101011
100101101101011
010101101101011
100110011101011
001110011101011
100100111011011
001100111011011
100001111011011
001001111011011
011110000111011
010110010111011
001110010111011
011100001111011
011010001111011
010100011111011
001100011111011
010010011111011
001010011111011
101011010100111
101010110100111
101001110100111
110101001100111
100101101100111
010101101100111
110100011100111
110001011100111
100011011100111
001011011100111
011110100010111
010110110010111
001110110010111
110101001010111
011100101010111
011010101010111
100101101010111
010101101010111
110100011010111
110001011010111
110101000110111
100101100110111
010101100110111
110100010110111
110001010110111
100100110110111
010100110110111
010010110110111
001010110110111
100001110110111
001001110110111
010010101110111
001010101110111
010001101110111
001001101110111
010010011110111
001010011110111
010001011110111
001001011110111
011110100001111
101011010001111
101010110001111
010110110001111
001110110001111
101001110001111
011100101001111
011010101001111
100011011001111
001011011001111
101011000101111
101010100101111
101001100101111
100100110101111
010100110101111
100010110101111
010010110101111
100011001101111
001011001101111
100100101101111
010100101101111
010010101101111
001010101101111
100001101101111
001001101101111
100100011101111
010100011101111
100010011101111
010010011101111
011110000011111
010110010011111
001110010011111
100100110011111
001100110011111
100001110011111
001001110011111
011100001011111
011010001011111
100100101011111
001100101011111
100001101011111
001001101011111
100100011011111
010100011011111
010010011011111
001010011011111
100001011011111
001001011011111

# HP2_15(S3,8)
490
111111111000000
101110111110000
011101111101000
110011111011000
111111000111000
111001110111000
010111110111000
111010101111000
100111101111000
111100011111000
001111011111000
111000111111000
101100111111000
110010111111000
100110111111000
011001111111000
001101111111000
010011111111000
000111111111000
111111011000100
111110111000100
011111111000100
111101011100100
101111011100100
111010111100100
101110111100100
011101111100100
010111111100100
111110101010100
001111111010100
111101010110100
010111110110100
101110101110100
100111101110100
001111011110100
001110111110100
001101111110100
010011111110100
000111111110100
011111110001100
111100111001100
111001110101100
011101110101100
101111001101100
111010101101100
111100011101100
111000111101100
101100111101100
011100111101100
110010111101100
111111000011100
011111010011100
111110001011100
110011011011100
111101000111100
101111000111100
111100010111100
111001010111100
011101010111100
101100110111100
101001110111100
010101110111100
001101110111100
101110001111100
100111001111100
001111001111100
101100101111100
101010101111100
100101101111100
001101101111100
111111101000010
111011111000010
101111111000010
101111011100010
111010111100010
111110101010010
110111101010010
101110111010010
111001111010010
110011111010010
001111111010010
110111100110010
111001110110010
111010101110010
111100011110010
101110011110010
111000111110010
110010111110010
101010111110010
011001111110010
111011110001010
100111111001010
111111000101010
111011100101010
101111001101010
011101101101010
110011110011010
010111110011010
111110001011010
100111101011010
001111011011010
100110111011010
001101111011010
100011111011010
000111111011010
111110000111010
110111000111010
110011100111010
100111100111010
010111100111010
110010110111010
100110110111010
010110110111010
110001110111010
111100001111010
111010001111010
101110001111010
110100011111010
110010011111010
100110011111010
001110011111010
111111001000110
011111101000110
111011011000110
011011111000110
111010110100110
111001110100110
111101001100110
011101101100110
111010011100110
111001011100110
101011011100110
011010111100110
011001111100110
010111110010110
001111110010110
110111001010110
011110101010110
010111101010110
001111101010110
110011011010110
010011111010110
001011111010110
010110110110110
101001110110110
010010111110110
001010111110110
010001111110110
001001111110110
111111000001110
011111100001110
111011010001110
111010110001110
111001110001110
011011110001110
010111110001110
001111110001110
111110001001110
101111001001110
111101000101110
111010100101110
111001100101110
011101100101110
110010110101110
110001110101110
111100001101110
111010001101110
101101001101110
101011001101110
011100101101110
001101101101110
110100011101110
110010011101110
110111000011110
110011010011110
010111010011110
001111010011110
010101110011110
001101110011110
110110001011110
011110001011110
100111001011110
001111001011110
100101101011110
001101101011110
110010011011110
100011011011110
110101000111110
100101100111110
010101100111110
110100010111110
110001010111110
100100110111110
010100110111110
100001110111110
010001110111110
111111110000001
111101111000001
110111111000001
111101011100001
010111111100001
110111101010001
111001111010001
111111000110001
110111100110001
111101010110001
101110110110001
111011110001001
011111110001001
111100111001001
011101111001001
110011111001001
100111111001001
111011100101001
010111110101001
100111101101001
011101011101001
001111011101001
100110111101001
010101111101001
010011111101001
000111111101001
011111010011001
111001110011001
111010101011001
110011101011001
111100011011001
111000111011001
101100111011001
110001111011001
011001111011001
111011000111001
011111000111001
111010100111001
111001100111001
110011100111001
011101010111001
010111010111001
001111010111001
011010101111001
011001101111001
100011101111001
010011101111001
011100011111001
011001011111001
010011011111001
001011011111001
111111010000101
111110110000101
110111011000101
110110111000101
101111010100101
101110110100101
100111101100101
010111101100101
110101011100101
100111011100101
010111011100101
100110111100101
010110111100101
111111000010101
111110100010101
111101010010101
011111010010101
110111001010101
111100101010101
111010101010101
110110101010101
100111101010101
010111101010101
101111000110101
101110100110101
100111100110101
010111100110101
110101010110101
101101010110101
010111010110101
001111010110101
101100110110101
001110110110101
100011101110101
010011101110101
010011011110101
001011011110101
111011010001101
111100110001101
111010110001101
011110110001101
111100101001101
111010101001101
110011011001101
110100111001101
110010111001101
011010101101101
100101101101101
100100111101101
010100111101101
100010111101101
010010111101101
111011000011101
111100010011101
011110010011101
111001010011101
011011010011101
101100110011101
101001110011101
111100001011101
111010001011101
110011001011101
101100101011101
101010101011101
110001011011101
010011011011101
101011000111101
101010100111101
101001100111101
100011001111101
001011001111101
100010101111101
001010101111101
100001101111101
001001101111101
111111100000011
101111110000011
111101101000011
101101111000011
111111000100011
111011100100011
110111100100011
101111010100011
111101001100011
111100011100011
111001011100011
101101011100011
100111011100011
001111011100011
111110100010011
101110110010011
111100101010011
111001101010011
110101101010011
111100011010011
111001011010011
101100111010011
101001111010011
111110000110011
111010100110011
110110100110011
111001100110011
110101100110011
111100010110011
101110010110011
111001010110011
101010110110011
100110110110011
011010101110011
011001101110011
011100011110011
011001011110011
011111100001011
101011110001011
100111110001011
001111110001011
011101101001011
100111011001011
001111011001011
100101111001011
001101111001011
011111000101011
101011100101011
011011100101011
100111100101011
010111100101011
100110110101011
010110110101011
011101001101011
100111001101011
001111001101011
011001101101011
010101101101011
100110011101011
001110011101011
110100011011011
001011011011011
100100111011011
001100111011011
100001111011011
001001111011011
011110000111011
010110010111011
001110010111011
011100001111011
011010001111011
010100011111011
001100011111011
010010011111011
001010011111011
101011010100111
101010110100111
010110110100111
110101001100111
011010101100111
010101101100111
110100011100111
110001011100111
100011011100111
001011011100111
011110100010111
001110110010111
101001110010111
110101001010111
011100101010111
011010101010111
100101101010111
010101101010111
110001011010111
001011011010111
110101000110111
010110100110111
101001100110111
100101100110111
010101100110111
110100010110111
010110010110111
110001010110111
101001010110111
101000110110111
100100110110111
001010110110111
000110110110111
010010101110111
001010101110111
010001101110111
001001101110111
010010011110111
001010011110111
010001011110111
001001011110111
011110100001111
101011010001111
101010110001111
010110110001111
001110110001111
101001110001111
011100101001111
100101101001111
110100011001111
100011011001111
101011000101111
101010100101111
011010100101111
101001100101111
100101100101111
100100110101111
010100110101111
100010110101111
010010110101111
011010001101111
100101001101111
100011001101111
001011001101111
011000101101111
010100101101111
001001101101111
000101101101111
100100011101111
010100011101111
100010011101111
010010011101111
011110000011111
110100010011111
010110010011111
001110010011111
001011010011111
100100110011111
001100110011111
100001110011111
001001110011111
110100001011111
011100001011111
011010001011111
001011001011111
100100101011111
001100101011111
100001101011111
001001101011111
110000011011111
010010011011111
100001011011111
000011011011111

# HP2_15(S3,9)
490
111111111000000
101110111110000
011101111101000
110011111011000
111111000111000
111011100111000
110111100111000
111101010111000
011111010111000
111001110111000
010111110111000
111110001111000
101111001111000
111010101111000
100111101111000
111100011111000
001111011111000
111000111111000
101100111111000
110010111111000
100110111111000
011001111111000
001101111111000
010011111111000
000111111111000
111111011000100
111110111000100
011111111000100
111101011100100
101111011100100
101110111100100
011101111100100
111110101010100
010111110110100
101111001110100
101110101110100
100111101110100
001111011110100
001110111110100
001101111110100
010011111110100
000111111110100
011111110001100
111101010101100
111001110101100
011101110101100
111010101101100
111100011101100
111000111101100
101100111101100
011100111101100
110010111101100
111111000011100
111101010011100
011111010011100
111110001011100
101111001011100
110011011011100
110101010111100
101101010111100
101100110111100
101001110111100
010101110111100
001101110111100
101101001111100
101011001111100
101100101111100
101010101111100
100101101111100
001101101111100
111111101000010
111011111000010
101111111000010
101111011100010
111110101010010
110111101010010
101110111010010
110011111010010
111001110110010
111110001110010
111010101110010
111100011110010
101110011110010
111000111110010
110010111110010
101010111110010
011001111110010
111011110001010
111111000101010
111011100101010
110111100101010
111110001101010
101111001101010
011101101101010
110111100011010
110011110011010
010111110011010
100111101011010
001111011011010
100110111011010
001101111011010
100011111011010
000111111011010
110110100111010
110101100111010
110010110111010
100110110111010
010110110111010
110001110111010
110110001111010
011110001111010
110100011111010
110010011111010
100110011111010
001110011111010
111111001000110
011111101000110
111011011000110
111010111000110
011011111000110
001111111000110
111001110100110
111101001100110
111010101100110
011101101100110
111001011100110
101011011100110
111000111100110
110010111100110
101010111100110
011001111100110
010111110010110
110111001010110
011110101010110
010111101010110
110011011010110
001111011010110
001110111010110
001101111010110
010011111010110
000111111010110
010110110110110
101001110110110
011010101110110
001011011110110
010010111110110
001010111110110
010001111110110
001001111110110
111111000001110
011111100001110
111011010001110
111010110001110
111001110001110
011011110001110
010111110001110
001111110001110
111110001001110
101111001001110
111101000101110
111010100101110
111001100101110
011101100101110
110010110101110
010110110101110
110001110101110
111100001101110
111010001101110
101101001101110
101011001101110
011100101101110
001101101101110
110010011101110
110111000011110
110011010011110
010111010011110
001111010011110
101001110011110
010101110011110
001101110011110
110110001011110
011110001011110
100111001011110
001111001011110
001101101011110
110010011011110
100011011011110
110101000111110
100101100111110
010101100111110
110100010111110
110001010111110
100100110111110
010100110111110
100001110111110
010001110111110
111111110000001
111101111000001
110111111000001
111101011100001
110111101010001
111111000110001
111011100110001
110111100110001
111101010110001
011111010110001
101110110110001
111011110001001
011111110001001
011101111001001
110011111001001
011111010101001
010111110101001
100111101101001
011101011101001
001111011101001
100110111101001
010101111101001
010011111101001
000111111101001
111011100011001
111001110011001
111010101011001
110011101011001
111100011011001
111000111011001
101100111011001
110001111011001
011001111011001
101011100111001
011011100111001
011110010111001
011011010111001
011010101111001
011001101111001
100011101111001
010011101111001
011100011111001
011001011111001
010011011111001
001011011111001
111111010000101
111110110000101
110111011000101
111100111000101
110110111000101
010111111000101
101111010100101
101110110100101
010111110100101
100111101100101
110101011100101
100111011100101
100110111100101
010101111100101
010011111100101
000111111100101
111111000010101
111110100010101
111101010010101
011111010010101
110111001010101
111100101010101
111010101010101
110110101010101
100111101010101
010111101010101
101111000110101
101110100110101
100111100110101
010111100110101
110101010110101
101101010110101
010111010110101
001111010110101
101100110110101
001110110110101
011010101110101
100011101110101
010011101110101
010011011110101
111011010001101
111010110001101
011110110001101
111010101001101
111100011001101
110011011001101
111000111001101
101100111001101
011100111001101
110010111001101
010110110101101
011010101101101
100101101101101
110100011101101
100100111101101
010100111101101
100010111101101
010010111101101
111011000011101
111100010011101
011110010011101
111001010011101
011011010011101
101100110011101
111100001011101
111010001011101
110011001011101
101100101011101
101010101011101
100101101011101
110001011011101
010011011011101
101011000111101
101010100111101
101001100111101
100011001111101
001011001111101
100010101111101
001010101111101
100001101111101
001001101111101
111111100000011
101111110000011
111101101000011
111001111000011
101101111000011
100111111000011
111111000100011
111011100100011
110111100100011
101111010100011
111101001100011
111100011100011
111001011100011
101101011100011
100111011100011
001111011100011
111110100010011
101110110010011
111001110010011
111100101010011
110101101010011
111100011010011
111000111010011
101100111010011
110001111010011
011001111010011
111110000110011
111010100110011
110110100110011
111001100110011
110101100110011
111100010110011
101110010110011
111001010110011
101010110110011
100110110110011
011001101110011
011100011110011
011001011110011
001011011110011
011111100001011
101011110001011
001111110001011
011101101001011
100111101001011
001111011001011
100110111001011
001101111001011
100011111001011
000111111001011
011111000101011
101011100101011
011011100101011
100111100101011
010111100101011
100110110101011
011101001101011
100111001101011
001111001101011
011001101101011
010101101101011
110100011101011
100110011101011
001110011101011
101001110011011
100101101011011
110100011011011
001011011011011
100100111011011
001100111011011
100001111011011
001001111011011
011110000111011
010110010111011
001110010111011
011100001111011
011010001111011
010100011111011
001100011111011
010010011111011
001010011111011
101011010100111
101010110100111
110101001100111
010101101100111
110001011100111
100011011100111
011110100010111
001110110010111
110101001010111
011100101010111
010101101010111
110001011010111
110101000110111
011010100110111
010110100110111
101001100110111
100101100110111
010101100110111
110100010110111
010110010110111
110001010110111
101001010110111
001011010110111
101000110110111
100100110110111
001010110110111
000110110110111
011010001110111
001011001110111
011000101110111
010001101110111
001001101110111
010010011110111
010001011110111
000011011110111
011110100001111
101011010001111
101010110001111
001110110001111
011100101001111
100011011001111
101011000101111
101010100101111
011010100101111
010110100101111
101001100101111
100101100101111
110100010101111
010110010101111
100100110101111
100010110101111
000110110101111
110100001101111
011010001101111
100101001101111
100011001101111
001011001101111
011000101101111
010100101101111
001001101101111
000101101101111
110000011101111
100010011101111
010010011101111
011110000011111
101001100011111
100101100011111
110100010011111
010110010011111
001110010011111
101001010011111
001011010011111
101000110011111
100100110011111
001100110011111
110100001011111
011100001011111
011010001011111
100101001011111
001011001011111
001100101011111
001001101011111
000101101011111
110000011011111
010010011011111
100001011011111
000011011011111

# HP2_15(S3,10)
490
111111111000000
111011111100000
110111111100000
111101111010000
011111111010000
111101101110000
110111011110000
111001111110000
110101111110000
010111111110000
111110111001000
101111111001000
101111110101000
111011011101000
111010111101000
101011111101000
100111111101000
111110110011000
011111101011000
111100111011000
011110111011000
001111111011000
111111000111000
111000111111000
000111111111000
111111011000100
111111010010100
111101011010100
110111011010100
011111011010100
011011111010100
111001110110100
111101001110100
101101101110100
011101101110100
010111101110100
010110111110100
011001111110100
111111001001100
111110011001100
111011011001100
101111011001100
110110111001100
101111010101100
111010110101100
101110110101100
101101110101100
100111101101100
011010111101100
100110111101100
111111000011100
111110010011100
111010110011100
011111001011100
010111101011100
011110011011100
011010111011100
010110111011100
111101000111100
101111000111100
111000110111100
110001110111100
100011101111100
000111101111100
011100011111100
001110011111100
011000111111100
010100111111100
001010111111100
000110111111100
111111101000010
111111100100010
111101101100010
111011101100010
110111101100010
011011111100010
010111110110010
110111001110010
110110011110010
111001011110010
110011011110010
101001111110010
010011111110010
111111001001010
111110101001010
101111101001010
011111101001010
101101111001010
111111000101010
101111100101010
001111110101010
111011001101010
101011101101010
111001011101010
101001111101010
001011111101010
111110100011010
110110110011010
101110110011010
001111110011010
111100011011010
101100111011010
001011111011010
111110000111010
110111000111010
010101110111010
000111110111010
101010101111010
100011101111010
111000011111010
011100011111010
101000111111010
001010111111010
100001111111010
000011111111010
011011111000110
111101001100110
101101101100110
011101101100110
100111101100110
010111101100110
011010111100110
011001111100110
110111001010110
111100011010110
110110011010110
111001011010110
110011011010110
010011111010110
001011111010110
010111100110110
111001010110110
010110110110110
101001110110110
111100001110110
111001001110110
110101001110110
100111001110110
010111001110110
101001101110110
100011101110110
010011101110110
011100011110110
010110011110110
011001011110110
010010111110110
001010111110110
010001111110110
001001111110110
110110110001110
101110110001110
101101110001110
111101001001110
110111001001110
110110101001110
100111101001110
010111101001110
111100011001110
111001011001110
101101011001110
111101000101110
101110100101110
101101100101110
100111100101110
111001010101110
001110110101110
101001110101110
001101110101110
011100011101110
110111000011110
010111100011110
111100010011110
110110010011110
101110010011110
110010110011110
101010110011110
010110110011110
100011101011110
111100000111110
101110000111110
110101000111110
100111000111110
101010100111110
010101100111110
100011100111110
000111100111110
111000010111110
011100010111110
001110010111110
110001010111110
101000110111110
010100110111110
001010110111110
000110110111110
100001110111110
010001110111110
111111110000001
111111100100001
111011110100001
110111110100001
101111110100001
110110111100001
111111010010001
111110110010001
111101110010001
011111110010001
101101111010001
111111000110001
111101100110001
110111010110001
110101110110001
111100101110001
100111011110001
110100111110001
100101111110001
111011010101001
111010101101001
110011011101001
011011011101001
100111011101001
110010111101001
100101111101001
011111100011001
111100101011001
011101101011001
011011101011001
001111011011001
110100111011001
001101111011001
111011000111001
011111000111001
110001110111001
010101110111001
111000101111001
101010101111001
001110011111001
000111011111001
110000111111001
010100111111001
100001111111001
000101111111001
110110111000101
101111010100101
111010110100101
101110110100101
111001110100101
101101110100101
100110111100101
010110111100101
111011010010101
101111010010101
111010110010101
111001110010101
011011110010101
101101101010101
011101101010101
011011101010101
101101011010101
100111011010101
001111011010101
101111000110101
111001100110101
101101100110101
011101100110101
100111001110101
101100101110101
011100101110101
100101101110101
001110011110101
111011010001101
110011011001101
011011011001101
100111011001101
001111011001101
110100111001101
110010111001101
111010100101101
111010010101101
111001010101101
101011010101101
100111010101101
001111010101101
110010110101101
110001110101101
100101110101101
100111001101101
011010101101101
100101101101101
011010011101101
100110011101101
001110011101101
100100111101101
010100111101101
100010111101101
010010111101101
111011000011101
111010100011101
110001110011101
011101001011101
011011001011101
001111001011101
011010101011101
010101101011101
010011101011101
111001000111101
011101000111101
101011000111101
001111000111101
111000100111101
101010100111101
110001100111101
010101100111101
011100001111101
001110001111101
100011001111101
000111001111101
011000101111101
010100101111101
100010101111101
001010101111101
100001101111101
000101101111101
101101111000011
111110100100011
011111100100011
011011110100011
010111110100011
001111110100011
111100101100011
111010101100011
110110101100011
110110011100011
110011011100011
011011011100011
111110100010011
110110110010011
101110110010011
010111110010011
001111110010011
101100111010011
101001111010011
111110000110011
110110010110011
110011010110011
010111010110011
111100001110011
101010101110011
110100011110011
100110011110011
100011011110011
011111100001011
111100101001011
111010101001011
011101101001011
011011101001011
100101111001011
001101111001011
011111000101011
001111010101011
010101110101011
111010001101011
110011001101011
011011001101011
110001011101011
011001011101011
001011011101011
111100100011011
111010100011011
011110100011011
010111100011011
001111100011011
001111010011011
110100110011011
010101110011011
001101110011011
111100001011011
101100101011011
101010101011011
001011101011011
110100011011011
001011011011011
100100111011011
001100111011011
100001111011011
001001111011011
111010000111011
011110000111011
110011000111011
010111000111011
001110010111011
110001010111011
010101010111011
000111010111011
111000001111011
011100001111011
101010001111011
100011001111011
110000011111011
010100011111011
001100011111011
001010011111011
100001011111011
000011011111011
110110110000111
101110110000111
101101110000111
011011110000111
110110101000111
101101101000111
011101101000111
011011101000111
110110011000111
101101011000111
110011011000111
011011011000111
101110100100111
011101100100111
011010110100111
010110110100111
001110110100111
011001110100111
001101110100111
101100101100111
011100101100111
011010101100111
100110101100111
010110101100111
011010011100111
010110011100111
101110010010111
110011010010111
110010110010111
101010110010111
101001110010111
010011110010111
001011110010111
101001101010111
001011101010111
101100011010111
100110011010111
101001011010111
100011011010111
001011011010111
101110000110111
101010100110111
001110010110111
101100001110111
100110001110111
101000101110111
100010101110111
001010101110111
001100011110111
001010011110111
000110011110111
110100110001111
100101110001111
011101001001111
110011001001111
110100101001111
110010101001111
100101101001111
010101101001111
010011101001111
110100011001111
110001011001111
011001011001111
100101011001111
001101011001111
011101000101111
010101100101111
011001010101111
001101010101111
010100110101111
010001110101111
000101110101111
011100001101111
011000011101111
010100011101111
001100011101111
110011000011111
110010100011111
010011100011111
110001010011111
110000110011111
100001110011111
010001110011111
100011001011111
100010101011111
100001101011111
000011101011111

# HP2_15(S3,11)
490
111111111000000
111011111100000
110111111100000
111101111010000
011111111010000
111101101110000
110111011110000
111001111110000
110101111110000
010111111110000
111110111001000
101111111001000
101111110101000
111011011101000
111010111101000
101011111101000
100111111101000
111110110011000
011111101011000
111100111011000
011110111011000
001111111011000
111111000111000
111000111111000
000111111111000
111111011000100
111111010010100
111101011010100
110111011010100
011111011010100
011011111010100
111001110110100
111101001110100
011101101110100
010111101110100
010110111110100
011001111110100
111111001001100
111110011001100
111011011001100
101111011001100
110110111001100
101111010101100
111010110101100
101110110101100
100111101101100
011010111101100
100110111101100
111111000011100
111110010011100
111010110011100
110110110011100
011111001011100
011011101011100
010111101011100
011110011011100
011010111011100
010110111011100
111101000111100
101111000111100
111000110111100
110001110111100
100011101111100
000111101111100
011100011111100
001110011111100
011000111111100
010100111111100
001010111111100
000110111111100
111111101000010
111111100100010
111101101100010
111011101100010
110111101100010
011011111100010
010111110110010
110111001110010
111001011110010
110011011110010
101001111110010
010011111110010
111111001001010
111110101001010
101111101001010
011111101001010
101101111001010
111111000101010
101111100101010
101101110101010
001111110101010
111011001101010
101011101101010
111001011101010
011011011101010
101001111101010
001011111101010
111110100011010
101110110011010
001111110011010
111100011011010
101100111011010
001011111011010
111110000111010
110111000111010
010101110111010
000111110111010
101010101111010
100011101111010
111000011111010
011100011111010
101000111111010
001010111111010
100001111111010
000011111111010
011011111000110
101101110100110
111101001100110
101101101100110
011101101100110
100111101100110
010111101100110
011010111100110
011001111100110
110110110010110
110111001010110
111100011010110
110110011010110
111001011010110
110011011010110
010011111010110
001011111010110
010111100110110
111001010110110
010110110110110
101001110110110
111100001110110
111001001110110
110101001110110
100111001110110
010111001110110
101001101110110
100011101110110
010011101110110
011100011110110
010110011110110
011001011110110
010010111110110
001010111110110
010001111110110
001001111110110
101110110001110
111101001001110
110111001001110
110110101001110
100111101001110
010111101001110
111100011001110
111001011001110
101101011001110
111101000101110
101110100101110
100111100101110
111001010101110
101101010101110
101100110101110
001110110101110
100101110101110
011100011101110
110111000011110
110110100011110
010111100011110
111100010011110
101110010011110
110100110011110
101010110011110
100110110011110
100011101011110
111100000111110
101110000111110
110101000111110
100111000111110
101010100111110
010101100111110
100011100111110
000111100111110
111000010111110
011100010111110
001110010111110
110001010111110
101000110111110
010100110111110
001010110111110
000110110111110
100001110111110
010001110111110
111111110000001
111111100100001
111011110100001
110111110100001
101111110100001
110110111100001
111111010010001
111110110010001
111101110010001
011111110010001
101101111010001
111111000110001
111101100110001
110111010110001
110101110110001
111100101110001
101101101110001
110110011110001
100111011110001
110100111110001
100101111110001
111011010101001
111010101101001
110011011101001
100111011101001
110010111101001
100101111101001
011111100011001
111100101011001
011101101011001
001111011011001
110100111011001
001101111011001
111011000111001
011111000111001
110001110111001
010101110111001
111000101111001
101010101111001
001110011111001
000111011111001
110000111111001
010100111111001
100001111111001
000101111111001
110110111000101
101111010100101
111010110100101
101110110100101
111001110100101
101101110100101
101101101100101
100110111100101
010110111100101
111011010010101
101111010010101
111010110010101
111001110010101
011011110010101
011101101010101
101101011010101
100111011010101
001111011010101
101111000110101
111001100110101
011101100110101
101101001110101
100111001110101
011100101110101
101001101110101
001101101110101
001110011110101
111011010001101
011011101001101
110011011001101
011011011001101
100111011001101
001111011001101
110100111001101
110010111001101
111010100101101
111010010101101
111001010101101
101011010101101
100111010101101
001111010101101
110010110101101
110001110101101
100101110101101
100111001101101
011010101101101
100101101101101
011010011101101
100110011101101
001110011101101
100100111101101
010100111101101
100010111101101
010010111101101
111011000011101
111010100011101
011011100011101
110001110011101
011101001011101
001111001011101
011001101011101
010101101011101
001011101011101
111001000111101
011101000111101
101011000111101
001111000111101
111000100111101
101010100111101
110001100111101
010101100111101
011100001111101
001110001111101
100011001111101
000111001111101
011000101111101
010100101111101
100010101111101
001010101111101
100001101111101
000101101111101
101101111000011
111110100100011
011111100100011
011011110100011
010111110100011
001111110100011
111100101100011
111010101100011
110110101100011
110011011100011
111110100010011
110110110010011
101110110010011
010111110010011
001111110010011
110110011010011
101100111010011
101001111010011
111110000110011
110011010110011
010111010110011
111100001110011
110110001110011
101010101110011
110010011110011
010110011110011
100011011110011
011111100001011
111100101001011
111010101001011
011101101001011
011011101001011
011011011001011
100101111001011
001101111001011
011111000101011
011011010101011
001111010101011
010101110101011
111010001101011
110011001101011
011010011101011
110001011101011
010011011101011
111100100011011
111010100011011
011110100011011
010111100011011
001111100011011
001111010011011
110100110011011
010101110011011
001101110011011
111100001011011
101100101011011
101010101011011
001011101011011
110100011011011
001011011011011
100100111011011
001100111011011
100001111011011
001001111011011
111010000111011
011110000111011
110011000111011
010111000111011
001110010111011
110001010111011
010101010111011
000111010111011
111000001111011
011100001111011
101010001111011
100011001111011
110000011111011
010100011111011
001100011111011
001010011111011
100001011111011
000011011111011
110110110000111
101110110000111
101101110000111
011011110000111
110110101000111
101101101000111
011101101000111
011011101000111
110110011000111
101101011000111
110011011000111
011011011000111
101110100100111
011101100100111
011010110100111
010110110100111
001110110100111
011001110100111
001101110100111
101100101100111
011100101100111
011010101100111
100110101100111
010110101100111
011010011100111
010110011100111
101110010010111
110011010010111
110010110010111
101010110010111
101001110010111
010011110010111
001011110010111
101001101010111
001011101010111
101100011010111
100110011010111
101001011010111
100011011010111
001011011010111
101110000110111
101010100110111
001110010110111
101100001110111
100110001110111
101000101110111
100010101110111
001010101110111
001100011110111
001010011110111
000110011110111
110100110001111
100101110001111
011101001001111
110011001001111
110100101001111
110010101001111
100101101001111
010101101001111
010011101001111
110100011001111
110001011001111
011001011001111
100101011001111
001101011001111
011101000101111
010101100101111
011001010101111
001101010101111
010100110101111
010001110101111
000101110101111
011100001101111
011000011101111
010100011101111
001100011101111
110011000011111
110010100011111
010011100011111
110001010011111
110000110011111
100001110011111
010001110011111
100011001011111
100010101011111
100001101011111
000011101011111

# HP2_15(S3,12)
490
111111111000000
111111011100000
111111101010000
111111001110000
111111110001000
111111010101000
111111100011000
111111000111000
111101100111000
101111100111000
111110010111000
110111010111000
110101110111000
111011001111000
011111001111000
101011101111000
011110011111000
111000111111000
000111111111000
111101111000100
101111111000100
111110101010100
111101101010100
101111101010100
111001111010100
001111111010100
111101100110100
101111100110100
001111110110100
111101001110100
101111001110100
111010101110100
101011101110100
001011111110100
111101110001100
101111110001100
011111110001100
111100111001100
100111111001100
111101100101100
101111100101100
111101010101100
101111010101100
110101110101100
010111110101100
111100101101100
110100111101100
111001110011100
100111101011100
011110011011100
111001011011100
100111011011100
111000111011100
101001111011100
100101111011100
000111111011100
111001100111100
100111100111100
110011010111100
100111010111100
110001110111100
100101110111100
000111110111100
111001001111100
110011001111100
111000101111100
101001101111100
100011101111100
110000111111100
000011111111100
111110111000010
110111111000010
111110011100010
110111011100010
101111011100010
111010111100010
010111111100010
111110010110010
110111010110010
111010110110010
111110001110010
110111001110010
011110011110010
001111011110010
011010111110010
111110110001010
111011110001010
110111110001010
111100111001010
100111111001010
010111110101010
111100101101010
101011101101010
010111101101010
111100011101010
111000111101010
110100111101010
010110111101010
000111111101010
111110100011010
110111100011010
111110010011010
110111010011010
111001110011010
110101110011010
100111011011010
100101111011010
111100100111010
011101100111010
111100010111010
010111010111010
111000110111010
110100110111010
010101110111010
011101001111010
010111001111010
011100011111010
010110011111010
000111011111010
011000111111010
000101111111010
111110101000110
101111011000110
101110111000110
011110111000110
101011111000110
101111010100110
101111001100110
111100101100110
111010101100110
101011101100110
001011111100110
111110100010110
111110001010110
011110011010110
100111011010110
001111011010110
011010111010110
111100100110110
111010100110110
011101100110110
110011010110110
100111010110110
001111010110110
111100001110110
111010001110110
101110001110110
110101001110110
011101001110110
110011001110110
100111001110110
001111001110110
011010101110110
001011011110110
010010111110110
001010111110110
001001111110110
101110110001110
011110110001110
101011110001110
011011110001110
101100111001110
011100111001110
100110111001110
010110111001110
101001111001110
100011111001110
011101100101110
101011100101110
010011110101110
101100101101110
011100101101110
101001101101110
100011101101110
010010111101110
000011111101110
011110010011110
110011010011110
011001110011110
011100011011110
100110011011110
010110011011110
100011011011110
011000111011110
001001111011110
011001100111110
010011010111110
010001110111110
011001001111110
010011001111110
011000101111110
001001101111110
010010011111110
000011011111110
010000111111110
000001111111110
111011111000001
011111111000001
111101011100001
111011011100001
011111011100001
111010111100001
010111111100001
111011101010001
110111101010001
011111101010001
111001111010001
001111111010001
111010110110001
110101110110001
001111110110001
111010101110001
001111011110001
111000111110001
011010111110001
001011111110001
000111111110001
111011010101001
011111010101001
111011001101001
011111001101001
010111101101001
111100011101001
011110011101001
010110111101001
111011100011001
011111100011001
111011001011001
011111001011001
101011101011001
100111101011001
111001011011001
101001111011001
101110100111001
001111100111001
111010010111001
101110010111001
111010001111001
001111001111001
101010101111001
001011101111001
000111101111001
111000011111001
011010011111001
001110011111001
101000111111001
000110111111001
011111110000101
111101011000101
011110111000101
110101111000101
011101111000101
111101010100101
110101110100101
010111110100101
001111110100101
111101001100101
110100111100101
110110101010101
011110101010101
110101101010101
011101101010101
011010111010101
001110111010101
110001111010101
011001111010101
100101111010101
001101111010101
101110100110101
110101100110101
001110110110101
110001110110101
100101110110101
001101110110101
110010101110101
110000111110101
010010111110101
011111100001101
011111010001101
111100011001101
011110011001101
111001011001101
010110111001101
101110100101101
010111100101101
001111100101101
111100010101101
101110010101101
111001010101101
011101010101101
110011010101101
101011010101101
010111010101101
001111010101101
010110110101101
111100001101101
111001001101101
110011001101101
110100011101101
100100111101101
010100111101101
010010111101101
011110001011101
110011001011101
100110101011101
011010011011101
001110011011101
110001011011101
011001011011101
100100111011101
000110111011101
100110100111101
110010010111101
100110010111101
100100110111101
000110110111101
110010001111101
100010101111101
110000011111101
010010011111101
100000111111101
000010111111101
111011110000011
110111101000011
110101111000011
110011111000011
101011111000011
110101011100011
101101011100011
110011011100011
101011011100011
110100111100011
110010111100011
101010111100011
010101111100011
010011111100011
001011111100011
110111100010011
111010110010011
111001110010011
110101110010011
110111001010011
100101111010011
101110010110011
110101010110011
110100110110011
110010110110011
101010110110011
010101110110011
001101011110011
001001111110011
000101111110011
111011100001011
111011010001011
101011101001011
100111101001011
010111101001011
101001111001011
011101001101011
101011001101011
101010101101011
010101101101011
010011101101011
001011101101011
101100011101011
101000111101011
100100111101011
111010100011011
101110100011011
011110100011011
111001100011011
011101100011011
110011100011011
100111100011011
010111100011011
111010010011011
101110010011011
111001010011011
101001110011011
011101001011011
100111001011011
010111001011011
100101101011011
100100111011011
100001111011011
001001111011011
101100100111011
001101100111011
101100010111011
101000110111011
100100110111011
001101001111011
001001101111011
000101101111011
001100011111011
001000111111011
000100111111011
011011110000111
110110101000111
101101011000111
101110010100111
101101010100111
110011010100111
101011010100111
010011110100111
001011110100111
110101001100111
101101001100111
011101001100111
110011001100111
110100101100111
110010101100111
110110100010111
101110100010111
011110100010111
011101100010111
011010110010111
011001110010111
110110001010111
110101001010111
011101001010111
110011001010111
100101011010111
001101011010111
101110000110111
110101000110111
110100100110111
101100100110111
110010100110111
101010100110111
010101100110111
001101100110111
110010010110111
100110010110111
001110010110111
110001010110111
100101010110111
001101010110111
010010110110111
001010110110111
010001110110111
001001110110111
101110100001111
011110100001111
011101100001111
011011100001111
101110010001111
110011010001111
101011010001111
011011010001111
100110101001111
010110101001111
101100011001111
101001011001111
011101000101111
101011000101111
101100100101111
101010100101111
010101100101111
001101100101111
010011100101111
001011100101111
101100001101111
011100001101111
101001001101111
011001001101111
100011001101111
010011001101111
100100101101111
010100101101111
100010101101111
010010101101111
011110000011111
110011000011111
110010010011111
011010010011111
100110010011111
001110010011111
110001010011111
011001010011111
011100001011111
100110001011111
010110001011111
011001001011111
100011001011111
010011001011111
100100011011111
001100011011111
100001011011111
001001011011111


